Compromise Optimization over Incompatible Efficient Sets Using a Minimax Distance Approach with Polyhedral Characterization and an Application to Fisheries Management

The efficient sets associated with different decision-makers may have an empty intersection, even when their objectives are linear and the common feasible region is a compact polytope. In this paper, we consider a compromise criterion that minimizes the largest weighted distance from a feasible decision to the respective efficient sets of the decision-makers. First, we establish the existence of an optimal compromise and show that the formulation recovers the common efficient set whenever it is nonempty. We then derive a lower bound based on the separation of efficient sets and obtain an exact formulation in terms of finitely many linear programs by exploiting their polyhedral structure. Next, we examine the effect of approximating the efficient sets and establish a stability bound expressed in terms of the Hausdorff distance. Finally, we illustrate the applicability of the proposed approach through a numerical study of harvest allocation between two interconnected fishing zones.

==> anc/data/PROVENANCE.md <==
# Data provenance

ICES Stock Assessment Graphs, stock cod.27.1-2.coastN, assessment year 2025, key 20955.
Source: https://standardgraphs.ices.dk/ViewSourceData.aspx?key=20955
Verified: 2026-11-05.

`ices_cod_data.csv` contains years 1994–2024, the `TBiomass` column divided by 1000, and the `Catches` column divided by 1000. Source units are tonnes; stored units are thousand tonnes (kt). The 2024 row is B=276.047506343027 kt and Catches=28.487 kt. The custom RecreationalCatch column is excluded; reported catches are not labelled total removals. No interpolation or smoothing is performed.

`migration_sensitivity.csv` is generated scenario output, not observed migration data. The fixed floors are 85% of the baseline post-movement biomasses. All scenario definitions are in the manuscript and reproduction script.

`verification.json` is generated from LP/analytical comparisons. Its random instances test the capped-allocation theorem and are not fish-stock observations.


==> anc/data/benchmark.csv <==
family,N,median_ms,q25_ms,q75_ms,p95_ms,sweep_ms,warm_rss_MiB,peak_rss_MiB,peak_rise_MiB
weights,81,1.112169,0.988796,1.255451,1.6334779999999993,96.436859,59.5703125,59.63671875,0.05859375
migration,111,1.089215,0.9764174999999999,1.2498485,1.8220129999999994,128.662992,59.6640625,59.734375,0.0703125
scales,81,1.046191,0.959132,1.157706,1.4639119999999997,89.903279,59.5703125,59.63671875,0.05859375
retention,97,1.147111,1.022306,1.321569,1.6898932,115.320258,59.63671875,59.6953125,0.05859375
quota,85,1.093541,1.015876,1.219578,1.4633877999999998,97.365255,59.58984375,59.65234375,0.0546875


==> anc/data/benchmark_raw.json <==
[
  {
    "family": "quota",
    "n": 85,
    "times_ms": [
      1.146369,
      1.149434,
      1.251926,
      1.235241,
      1.304824,
      1.38299,
      1.030597,
      1.147491,
      1.056536,
      1.297673,
      1.138298,
      0.923859,
      1.149894,
      1.343612,
      1.252697,
      0.927515,
      1.241631,
      0.986413,
      1.037708,
      1.439584,
      1.017187,
      0.97166,
      1.37588,
      1.136084,
      1.131488,
      1.05921,
      0.938351,
      1.251986,
      1.112269,
      0.907385,
      1.245747,
      1.169083,
      1.339095,
      0.954385,
      1.022896,
      1.09953,
      1.267379,
      0.934315,
      1.022456,
      1.075024,
      1.055415,
      1.06594,
      0.915177,
      1.313798,
      0.930529,
      1.150866,
      1.046722,
      1.290353,
      0.954185,
      1.259166,
      1.036857,
      1.042886,
      1.094313,
      1.091749,
      1.196103,
      1.073712,
      1.051138,
      1.12694,
      1.548044,
      0.97207,
      1.037037,
      1.404522,
      1.464261,
      1.19435,
      1.04561,
      1.197766,
      2.229966,
      1.309211,
      1.163324,
      1.069596,
      1.225467,
      1.087762,
      0.965231,
      1.243985,
      0.932883,
      1.289161,
      0.956448,
      1.088784,
      1.081563,
      1.406796,
      1.023477,
      1.051619,
      1.001845,
      1.008966,
      1.19396
    ],
    "total_ms": 97.365255,
    "warm_rss_MiB": 59.58984375,
    "peak_rss_MiB": 59.640625,
    "peak_rise_MiB": 0.05078125,
    "repeat": 1
  },
  {
    "family": "migration",
    "n": 111,
    "times_ms": [
      0.917731,
      1.092339,
      1.552141,
      1.035635,
      1.340377,
      1.093371,
      1.256933,
      1.03882,
      1.211055,
      0.940774,
      1.468046,
      1.113391,
      1.045721,
      1.090657,
      1.397352,
      1.107893,
      1.062916,
      0.938061,
      0.907355,
      1.135022,
      0.907736,
      1.019001,
      0.938802,
      1.073542,
      0.97832,
      1.142393,
      0.970619,
      1.01913,
      0.946803,
      1.212698,
      1.114953,
      1.226929,
      1.228471,
      1.098739,
      1.238416,
      0.93093,
      0.916599,
      1.054564,
      0.929648,
      1.078869,
      1.296953,
      1.197385,
      0.967675,
      1.154762,
      1.025881,
      0.966924,
      1.556367,
      1.054975,
      1.339065,
      1.27489,
      1.20744,
      1.145247,
      1.076415,
      1.937753,
      1.293367,
      0.940044,
      1.187891,
      1.031319,
      1.359676,
      1.24093,
      1.03884,
      1.041915,
      1.17311,
      1.158377,
      1.218036,
      1.081964,
      1.096335,
      0.98436,
      1.108593,
      0.944691,
      0.920224,
      1.093582,
      1.113881,
      0.981095,
      0.939302,
      0.986693,
      1.043307,
      1.083797,
      0.95092,
      1.06605,
      1.023417,
      0.930099,
      0.916088,
      1.186609,
      1.171497,
      0.962818,
      1.055174,
      1.035726,
      1.092259,
      0.932522,
      1.131588,
      0.980314,
      1.074993,
      1.196133,
      1.123055,
      1.114272,
      0.932402,
      0.918912,
      1.129585,
      1.083757,
      1.175893,
      1.18774,
      1.007164,
      1.166429,
      0.947645,
      1.032891,
      1.781111,
      0.945151,
      0.939433,
      2.422491,
      0.986503
    ],
    "total_ms": 123.636454,
    "warm_rss_MiB": 59.6484375,
    "peak_rss_MiB": 59.71484375,
    "peak_rise_MiB": 0.06640625,
    "repeat": 1
  },
  {
    "family": "scales",
    "n": 81,
    "times_ms": [
      1.67993,
      1.257805,
      1.480956,
      1.516478,
      1.199918,
      1.273398,
      1.107792,
      1.312015,
      1.196153,
      0.98474,
      1.326036,
      1.017899,
      1.400607,
      1.187431,
      1.054303,
      1.165899,
      1.147882,
      1.029186,
      1.345164,
      1.044558,
      0.922808,
      1.123706,
      1.157957,
      1.154702,
      1.085058,
      0.958781,
      1.74042,
      1.142694,
      1.30175,
      0.989847,
      0.974174,
      1.110737,
      0.924751,
      0.959873,
      0.978872,
      0.885333,
      1.314008,
      1.019792,
      1.114993,
      1.063036,
      1.017989,
      1.177786,
      0.961936,
      1.112549,
      0.942867,
      1.407046,
      1.082024,
      1.1332,
      1.012001,
      0.97129,
      1.002296,
      1.108023,
      1.100451,
      1.046191,
      1.163385,
      1.245867,
      1.095705,
      1.038409,
      0.919563,
      0.887416,
      0.943459,
      0.993133,
      1.047073,
      1.617798,
      0.97133,
      1.30834,
      1.163615,
      0.970669,
      1.085168,
      1.217775,
      0.959132,
      1.069886,
      1.301379,
      1.155714,
      1.103656,
      1.017769,
      1.190546,
      1.458312,
      1.041374,
      1.21409,
      2.283886
    ],
    "total_ms": 93.19154,
    "warm_rss_MiB": 59.5703125,
    "peak_rss_MiB": 59.62890625,
    "peak_rise_MiB": 0.05859375,
    "repeat": 1
  },
  {
    "family": "weights",
    "n": 81,
    "times_ms": [
      1.170275,
      0.95752,
      0.968646,
      1.185958,
      1.461282,
      1.459373,
      1.098799,
      1.074062,
      1.354147,
      1.071669,
      1.154341,
      1.310553,
      1.169493,
      1.249483,
      1.400727,
      1.303272,
      1.140942,
      1.192188,
      1.623206,
      1.371063,
      1.027423,
      1.246709,
      1.05961,
      1.209102,
      1.026512,
      1.212408,
      0.920314,
      1.188472,
      1.769503,
      1.459194,
      1.122174,
      1.337012,
      0.97791,
      1.069866,
      1.226058,
      1.562987,
      1.239347,
      1.123836,
      1.040062,
      0.960314,
      1.519122,
      1.042255,
      1.201241,
      1.117056,
      1.179989,
      1.262502,
      1.722528,
      3.218392,
      3.024394,
      1.122714,
      1.233149,
      2.474809,
      1.000173,
      3.473369,
      1.173169,
      1.164707,
      1.177916,
      1.06544,
      0.949567,
      1.096186,
      0.970689,
      0.931401,
      1.071719,
      0.989046,
      0.966754,
      1.067642,
      0.95798,
      1.204866,
      0.97795,
      1.512753,
      0.976017,
      1.303803,
      1.05236,
      1.08572,
      1.097036,
      1.068494,
      0.919884,
      1.117938,
      1.086611,
      1.080972,
      1.149243
    ],
    "total_ms": 102.303368,
    "warm_rss_MiB": 59.5625,
    "peak_rss_MiB": 59.62109375,
    "peak_rise_MiB": 0.05859375,
    "repeat": 1
  },
  {
    "family": "retention",
    "n": 97,
    "times_ms": [
      1.177876,
      1.179769,
      1.306927,
      1.138488,
      1.429509,
      1.058299,
      0.943929,
      1.156475,
      0.961346,
      0.920054,
      1.347788,
      1.381898,
      1.107892,
      1.159079,
      0.964139,
      1.279898,
      0.961275,
      0.913324,
      1.016367,
      1.18035,
      1.034724,
      1.071048,
      1.351794,
      0.926414,
      1.065499,
      1.016196,
      1.216924,
      0.924391,
      1.01815,
      0.992671,
      0.960614,
      0.915998,
      0.926474,
      0.936378,
      1.502157,
      1.561345,
      1.688042,
      1.380397,
      1.623096,
      1.001715,
      1.286558,
      1.232738,
      1.208933,
      2.485244,
      1.468026,
      1.117556,
      1.656796,
      1.04569,
      1.102625,
      1.074964,
      1.454386,
      1.349792,
      1.410852,
      1.3962,
      2.685621,
      2.437594,
      1.581124,
      1.546032,
      1.485903,
      3.26449,
      3.282897,
      1.208812,
      1.491542,
      1.184947,
      0.9912,
      0.970558,
      1.408057,
      1.2748,
      1.569127,
      1.445483,
      1.467956,
      1.582365,
      1.690356,
      2.301141,
      2.188103,
      1.336461,
      1.459503,
      1.694832,
      4.010595,
      3.56823,
      3.855937,
      1.635254,
      1.894789,
      0.973273,
      1.613162,
      1.511821,
      1.853779,
      1.357132,
      1.600022,
      1.401768,
      1.763945,
      1.086972,
      1.080361,
      1.480685,
      1.062686,
      1.232708,
      1.464401
    ],
    "total_ms": 140.985493,
    "warm_rss_MiB": 59.625,
    "peak_rss_MiB": 59.68359375,
    "peak_rise_MiB": 0.05859375,
    "repeat": 1
  },
  {
    "family": "retention",
    "n": 97,
    "times_ms": [
      1.071749,
      1.281259,
      1.245176,
      1.134321,
      0.994884,
      0.918051,
      1.138278,
      0.92433,
      1.280909,
      0.993122,
      0.932272,
      0.997148,
      1.263854,
      1.053692,
      1.903211,
      1.285606,
      1.512232,
      1.242993,
      1.204676,
      1.321569,
      0.979523,
      1.291184,
      1.122263,
      1.016146,
      1.010278,
      1.217254,
      1.130607,
      0.927745,
      1.297574,
      0.983699,
      1.016547,
      1.264344,
      1.191086,
      1.32233,
      1.292305,
      0.97128,
      1.33512,
      0.976117,
      1.088374,
      1.094403,
      1.313797,
      0.958761,
      1.2952,
      0.9778,
      1.663476,
      1.178007,
      1.059821,
      0.948206,
      0.905062,
      0.914395,
      1.073973,
      0.962707,
      1.026372,
      1.027593,
      1.041384,
      1.224996,
      1.145829,
      1.330122,
      0.965481,
      0.929428,
      1.049596,
      1.129925,
      1.211956,
      0.967254,
      1.143905,
      0.973504,
      1.125569,
      1.504821,
      1.104737,
      1.12613,
      1.05223,
      1.016216,
      1.03878,
      1.02494,
      1.035064,
      1.1539,
      1.418433,
      0.963218,
      1.074373,
      1.103827,
      0.966683,
      1.324874,
      0.969157,
      1.151758,
      1.036366,
      1.432354,
      1.380546,
      1.066451,
      1.026161,
      1.316402,
      1.402219,
      1.045991,
      0.925672,
      1.339276,
      1.154001,
      1.108033,
      1.244215
    ],
    "total_ms": 110.278458,
    "warm_rss_MiB": 59.63671875,
    "peak_rss_MiB": 59.6953125,
    "peak_rise_MiB": 0.05859375,
    "repeat": 2
  },
  {
    "family": "weights",
    "n": 81,
    "times_ms": [
      1.144557,
      0.970048,
      1.140601,
      0.949728,
      0.933744,
      1.257224,
      1.002456,
      0.947325,
      1.035585,
      1.486314,
      1.341389,
      1.166169,
      1.367548,
      1.304805,
      1.164306,
      1.119299,
      1.125829,
      1.044138,
      1.249082,
      1.302762,
      1.245366,
      0.935968,
      1.105419,
      1.07234,
      1.026652,
      1.051138,
      1.057048,
      0.939032,
      1.171938,
      1.150376,
      1.079651,
      1.057237,
      0.927675,
      0.922958,
      0.917871,
      0.943609,
      0.914426,
      0.879554,
      0.913615,
      1.377272,
      0.919924,
      0.916018,
      1.038199,
      0.945662,
      0.894195,
      0.918812,
      0.913143,
      1.061013,
      0.94429,
      0.914636,
      1.116505,
      1.035385,
      0.959893,
      0.922588,
      1.010899,
      0.954646,
      0.903319,
      1.131417,
      1.112539,
      1.186599,
      0.899704,
      1.108613,
      0.97087,
      1.141302,
      1.077497,
      0.988956,
      1.054644,
      1.080171,
      1.035895,
      1.271055,
      1.034654,
      0.920074,
      1.141352,
      1.109815,
      1.028094,
      1.132529,
      1.134072,
      1.076245,
      1.467245,
      0.95791,
      1.112169
    ],
    "total_ms": 86.28460199999999,
    "warm_rss_MiB": 59.58203125,
    "peak_rss_MiB": 59.63671875,
    "peak_rise_MiB": 0.0546875,
    "repeat": 2
  },
  {
    "family": "scales",
    "n": 81,
    "times_ms": [
      0.955637,
      1.054793,
      1.019491,
      1.006322,
      0.953724,
      1.019552,
      1.071719,
      0.906204,
      1.275511,
      1.015085,
      0.980924,
      0.906544,
      1.265055,
      1.228962,
      1.02486,
      1.049386,
      1.331474,
      1.165197,
      1.131827,
      1.799948,
      1.115815,
      1.00541,
      1.079831,
      1.345826,
      1.075074,
      1.015485,
      1.305496,
      1.351613,
      0.932882,
      1.022967,
      1.014584,
      1.056336,
      1.168403,
      1.217205,
      1.066411,
      1.508737,
      1.081353,
      1.308189,
      1.039301,
      1.157016,
      1.914438,
      1.155893,
      0.936137,
      1.295541,
      1.505712,
      1.554434,
      1.648074,
      0.917931,
      0.974495,
      1.584058,
      1.118679,
      0.982767,
      0.934215,
      1.046421,
      0.936599,
      1.189914,
      1.013322,
      0.969577,
      1.023577,
      1.156805,
      1.318325,
      1.176805,
      0.965692,
      1.037057,
      1.167882,
      1.133821,
      1.044038,
      1.157706,
      0.979362,
      0.929958,
      1.293648,
      1.069456,
      1.292607,
      0.995065,
      1.063106,
      1.066662,
      1.167801,
      1.023226,
      0.941275,
      1.499543,
      0.984539
    ],
    "total_ms": 92.196312,
    "warm_rss_MiB": 59.58203125,
    "peak_rss_MiB": 59.62890625,
    "peak_rise_MiB": 0.046875,
    "repeat": 2
  },
  {
    "family": "quota",
    "n": 85,
    "times_ms": [
      1.566842,
      1.141622,
      1.161052,
      0.929848,
      1.01859,
      1.148342,
      1.352515,
      1.210184,
      1.536267,
      1.075364,
      1.041905,
      1.265306,
      1.32844,
      1.064518,
      1.016808,
      1.298636,
      1.401057,
      1.059531,
      0.939784,
      1.11317,
      1.430971,
      1.063327,
      1.361889,
      1.274489,
      1.356722,
      1.044489,
      1.202223,
      1.417331,
      1.044579,
      1.122484,
      1.085239,
      1.057107,
      0.965482,
      0.952442,
      0.931541,
      0.981035,
      1.226258,
      0.985541,
      1.424322,
      1.162504,
      1.151207,
      1.393877,
      0.944741,
      1.343221,
      1.312366,
      1.125128,
      1.064849,
      1.144126,
      1.15388,
      0.900414,
      1.122445,
      1.030568,
      1.175773,
      1.92921,
      1.474245,
      1.045731,
      2.054836,
      1.133911,
      0.999152,
      1.150155,
      1.039401,
      1.369831,
      0.947815,
      1.202313,
      1.03928,
      0.915427,
      1.182473,
      1.294539,
      0.935377,
      1.093291,
      1.05248,
      1.232938,
      1.257474,
      0.950349,
      0.958181,
      0.930749,
      1.11924,
      0.955226,
      0.959653,
      0.925182,
      0.91771,
      1.029377,
      0.926032,
      0.996468,
      0.909808
    ],
    "total_ms": 97.550205,
    "warm_rss_MiB": 59.5859375,
    "peak_rss_MiB": 59.640625,
    "peak_rise_MiB": 0.0546875,
    "repeat": 2
  },
  {
    "family": "migration",
    "n": 111,
    "times_ms": [
      1.430601,
      1.196343,
      1.573934,
      1.27496,
      1.124147,
      1.187901,
      1.434768,
      1.595525,
      1.44399,
      1.04565,
      1.24774,
      1.143766,
      1.141523,
      0.939152,
      1.111928,
      1.238626,
      2.499486,
      1.842011,
      1.712929,
      1.086551,
      1.044659,
      0.98523,
      1.563708,
      1.338855,
      1.414327,
      1.052801,
      2.041466,
      1.313458,
      1.397221,
      1.271555,
      1.124427,
      1.225106,
      0.933925,
      1.032721,
      1.171357,
      1.058569,
      1.069585,
      1.268842,
      1.19371,
      1.087031,
      1.125138,
      1.015916,
      1.290984,
      1.053882,
      0.999482,
      1.087933,
      1.427576,
      1.97651,
      1.898044,
      1.096466,
      1.297374,
      1.512222,
      1.210906,
      0.982587,
      1.886667,
      0.956919,
      1.2682,
      1.135874,
      1.048995,
      1.560563,
      1.074383,
      0.974975,
      0.945482,
      1.109415,
      1.16668,
      0.936949,
      0.99843,
      1.431342,
      1.27492,
      0.930089,
      1.391763,
      1.294539,
      1.231886,
      1.09215,
      1.046922,
      0.975586,
      1.045701,
      0.939393,
      0.918291,
      1.163906,
      1.05233,
      1.069355,
      1.160982,
      0.968456,
      1.024969,
      1.179449,
      1.098939,
      1.05879,
      0.955065,
      1.454286,
      0.987373,
      1.136335,
      1.089215,
      1.116165,
      1.488346,
      1.32217,
      1.07969,
      1.045791,
      0.919763,
      1.354669,
      1.257214,
      1.28831,
      1.205888,
      1.250414,
      1.017278,
      1.222492,
      1.017669,
      1.087252,
      1.188832,
      1.404833,
      1.184936
    ],
    "total_ms": 135.32238,
    "warm_rss_MiB": 59.6640625,
    "peak_rss_MiB": 59.734375,
    "peak_rise_MiB": 0.0703125,
    "repeat": 2
  },
  {
    "family": "migration",
    "n": 111,
    "times_ms": [
      1.529377,
      1.03906,
      1.80799,
      1.039091,
      1.386636,
      1.159789,
      1.702264,
      1.831225,
      2.1245,
      1.271976,
      1.635945,
      2.295193,
      1.25491,
      1.089415,
      1.340678,
      1.014874,
      1.618169,
      1.249283,
      2.514688,
      1.795501,
      1.501947,
      1.050177,
      1.267289,
      0.939112,
      1.202703,
      0.941816,
      0.936438,
      1.374608,
      1.594454,
      0.9917,
      1.068694,
      1.231416,
      1.069856,
      0.939132,
      1.739799,
      1.270614,
      1.094032,
      2.574176,
      1.940136,
      1.345635,
      1.358795,
      1.953956,
      1.347047,
      1.392735,
      1.305776,
      1.053161,
      1.437061,
      1.842301,
      1.2544,
      3.154387,
      1.557619,
      1.118128,
      1.137857,
      1.010147,
      1.621134,
      1.61834,
      1.117647,
      1.132118,
      1.019982,
      0.928787,
      1.421498,
      1.140952,
      0.964249,
      1.115324,
      0.929478,
      1.279186,
      1.037618,
      0.976327,
      1.643156,
      1.206369,
      1.333938,
      1.040833,
      1.277013,
      1.29508,
      1.15378,
      0.983838,
      0.912943,
      1.011699,
      1.077968,
      1.365885,
      1.156225,
      1.176214,
      1.477861,
      1.178166,
      1.064107,
      1.018891,
      1.092941,
      1.165718,
      1.998193,
      1.398944,
      1.083637,
      1.469929,
      0.959072,
      1.17421,
      1.818065,
      1.158928,
      1.221621,
      2.235985,
      3.506298,
      1.01828,
      1.800669,
      2.735986,
      1.894418,
      2.37434,
      1.184566,
      1.502107,
      0.967664,
      1.428098,
      1.003868,
      1.462749,
      1.237745
    ],
    "total_ms": 154.268305,
    "warm_rss_MiB": 59.6640625,
    "peak_rss_MiB": 59.73046875,
    "peak_rise_MiB": 0.06640625,
    "repeat": 3
  },
  {
    "family": "weights",
    "n": 81,
    "times_ms": [
      1.029176,
      1.110636,
      1.006312,
      0.972031,
      0.995316,
      0.9443,
      0.928276,
      1.639741,
      1.22774,
      1.215602,
      1.029967,
      1.31551,
      0.98422,
      1.033432,
      1.030397,
      1.16007,
      2.258288,
      1.077587,
      1.606161,
      1.198787,
      1.067663,
      1.028314,
      1.67961,
      1.505441,
      0.981024,
      2.422382,
      1.530609,
      1.550789,
      1.244165,
      1.525041,
      1.301459,
      1.519363,
      1.197325,
      4.55675,
      1.113821,
      2.271698,
      2.392527,
      2.392327,
      1.211365,
      2.938371,
      1.601334,
      1.636046,
      1.519553,
      1.26833,
      1.603027,
      1.894508,
      1.178708,
      1.189904,
      0.981375,
      0.95097,
      1.458593,
      1.124477,
      1.243163,
      1.516308,
      1.23496,
      1.215993,
      1.160881,
      1.409069,
      1.299196,
      1.710586,
      1.36943,
      1.305215,
      1.506413,
      1.264535,
      1.141943,
      1.607663,
      1.336571,
      1.851736,
      1.364783,
      1.026722,
      0.994114,
      1.468687,
      1.389099,
      0.969968,
      1.085199,
      1.454186,
      1.061754,
      1.257314,
      1.063266,
      1.197085,
      1.03898
    ],
    "total_ms": 113.145237,
    "warm_rss_MiB": 59.57421875,
    "peak_rss_MiB": 59.625,
    "peak_rise_MiB": 0.05078125,
    "repeat": 3
  },
  {
    "family": "scales",
    "n": 81,
    "times_ms": [
      1.08593,
      1.259627,
      1.125398,
      1.224535,
      1.043968,
      1.42309,
      1.529137,
      0.983938,
      1.122173,
      1.021475,
      1.136115,
      0.996527,
      0.996548,
      1.049997,
      1.005731,
      0.938892,
      0.921025,
      0.999702,
      0.992602,
      0.947685,
      1.018079,
      1.246358,
      1.147731,
      1.217044,
      1.111848,
      1.029867,
      1.085449,
      1.004819,
      1.017629,
      1.06595,
      1.092399,
      1.008966,
      1.098358,
      1.355479,
      0.937049,
      1.01174,
      1.030818,
      1.070307,
      0.936479,
      0.93737,
      1.25462,
      1.045299,
      1.085379,
      1.158437,
      0.998651,
      0.953964,
      0.924971,
      0.913805,
      0.935196,
      1.035465,
      1.102775,
      0.974055,
      1.12004,
      1.083106,
      1.037207,
      1.536689,
      1.520905,
      1.246087,
      1.168472,
      0.979572,
      0.938531,
      1.012731,
      1.110596,
      1.465503,
      1.150846,
      1.190505,
      1.904263,
      1.225307,
      1.030168,
      1.109475,
      0.94442,
      1.051829,
      0.967925,
      0.980393,
      1.430511,
      1.343712,
      1.225597,
      0.932523,
      1.453174,
      1.047643,
      1.085098
    ],
    "total_ms": 89.903279,
    "warm_rss_MiB": 59.55859375,
    "peak_rss_MiB": 59.61328125,
    "peak_rise_MiB": 0.0546875,
    "repeat": 3
  },
  {
    "family": "retention",
    "n": 97,
    "times_ms": [
      1.181341,
      1.368429,
      0.927154,
      1.02493,
      0.973563,
      0.985151,
      1.258085,
      1.566392,
      1.452203,
      1.801641,
      1.24091,
      1.161201,
      1.114342,
      0.923769,
      1.346536,
      1.120732,
      0.952191,
      0.905632,
      1.036467,
      0.924271,
      1.348159,
      1.926957,
      1.165879,
      0.939763,
      1.27488,
      1.331223,
      1.337182,
      1.344693,
      0.979942,
      1.086241,
      0.994464,
      0.978971,
      1.063287,
      0.923259,
      1.032581,
      1.23476,
      1.008125,
      0.937761,
      1.021935,
      1.246068,
      1.145568,
      0.94426,
      1.040372,
      1.075044,
      1.418823,
      1.142443,
      1.14001,
      1.039361,
      1.167321,
      1.014424,
      1.150787,
      1.343973,
      1.438643,
      0.962677,
      1.054253,
      1.204656,
      1.213099,
      1.043537,
      0.921977,
      0.91126,
      1.042015,
      1.05229,
      0.916098,
      1.321969,
      1.179839,
      1.286657,
      0.996808,
      1.162804,
      1.164757,
      1.075695,
      1.253839,
      1.142865,
      0.901006,
      1.131227,
      1.021555,
      1.130145,
      1.150205,
      1.26782,
      0.992632,
      3.482562,
      1.052099,
      1.452614,
      1.487065,
      1.186349,
      0.973864,
      2.034566,
      1.170956,
      1.193219,
      1.562937,
      1.009447,
      1.320959,
      1.31545,
      1.385024,
      1.474667,
      1.344413,
      0.987494,
      0.882789
    ],
    "total_ms": 115.320258,
    "warm_rss_MiB": 59.63671875,
    "peak_rss_MiB": 59.6875,
    "peak_rise_MiB": 0.05078125,
    "repeat": 3
  },
  {
    "family": "quota",
    "n": 85,
    "times_ms": [
      1.232187,
      1.184096,
      1.202403,
      1.189193,
      1.006633,
      1.372315,
      1.350542,
      1.150265,
      1.200229,
      1.239227,
      1.083807,
      1.228031,
      1.334899,
      1.376771,
      1.20778,
      1.056306,
      1.09302,
      1.190405,
      0.936739,
      1.072811,
      1.111778,
      1.325866,
      1.590407,
      1.100592,
      1.16005,
      1.025701,
      1.056156,
      1.042655,
      1.04531,
      1.149404,
      1.056576,
      1.109245,
      1.01204,
      0.977839,
      1.080211,
      0.950029,
      3.068068,
      1.042235,
      1.266678,
      2.331075,
      1.083236,
      0.960023,
      0.935267,
      1.032771,
      1.035986,
      1.026211,
      0.934065,
      1.212468,
      1.202042,
      1.057618,
      1.459895,
      1.087693,
      1.020683,
      1.009677,
      1.108313,
      1.042996,
      1.219578,
      0.916558,
      1.047833,
      1.014213,
      1.051849,
      0.957249,
      1.316351,
      0.93053,
      1.552342,
      1.345996,
      1.007203,
      1.103005,
      1.015876,
      1.056175,
      2.796646,
      1.132119,
      1.170014,
      1.279116,
      1.464601,
      1.174511,
      1.163294,
      1.474106,
      1.059922,
      1.331464,
      1.233599,
      1.157997,
      1.110977,
      1.195633,
      0.992061
    ],
    "total_ms": 101.689336,
    "warm_rss_MiB": 59.59765625,
    "peak_rss_MiB": 59.65234375,
    "peak_rise_MiB": 0.0546875,
    "repeat": 3
  },
  {
    "family": "quota",
    "n": 85,
    "times_ms": [
      1.26811,
      1.097858,
      1.038029,
      1.222382,
      1.048735,
      1.110376,
      1.00537,
      0.970529,
      1.174572,
      0.95759,
      1.09976,
      1.181982,
      1.561856,
      1.32924,
      1.277063,
      1.127972,
      0.940454,
      1.14608,
      1.029696,
      0.965822,
      0.899053,
      1.138568,
      1.438914,
      1.21408,
      0.927145,
      1.083236,
      1.222823,
      1.09319,
      1.414968,
      0.992371,
      1.322721,
      1.469379,
      1.034504,
      0.959532,
      1.630057,
      1.5379,
      1.210284,
      1.170505,
      1.137958,
      1.253127,
      0.972291,
      1.150336,
      1.106551,
      1.070917,
      1.062936,
      1.11933,
      0.966934,
      1.01849,
      0.969668,
      1.343972,
      1.107572,
      0.973363,
      1.32226,
      0.971631,
      1.179098,
      0.959633,
      0.990438,
      1.01846,
      1.100181,
      0.927946,
      1.012982,
      1.15335,
      0.996377,
      1.114702,
      1.089055,
      0.963818,
      0.924621,
      1.138047,
      1.589497,
      0.960143,
      1.380006,
      1.035625,
      1.076707,
      0.933053,
      1.059341,
      1.336061,
      1.088534,
      1.135123,
      1.305596,
      1.086781,
      0.913845,
      0.91111,
      0.901837,
      0.975285,
      0.87689
    ],
    "total_ms": 94.994184,
    "warm_rss_MiB": 59.58984375,
    "peak_rss_MiB": 59.64453125,
    "peak_rise_MiB": 0.0546875,
    "repeat": 4
  },
  {
    "family": "retention",
    "n": 97,
    "times_ms": [
      1.176825,
      1.177796,
      1.004479,
      0.928237,
      1.226658,
      2.085572,
      1.026271,
      1.687763,
      2.344276,
      2.025462,
      3.398639,
      1.181922,
      1.037007,
      1.619661,
      1.538721,
      0.965512,
      1.991653,
      1.251526,
      0.933965,
      1.295441,
      1.154872,
      0.940754,
      1.085619,
      1.054894,
      1.068003,
      0.938301,
      1.432704,
      1.259417,
      1.287299,
      0.997699,
      0.959363,
      1.114292,
      1.142143,
      1.147111,
      1.123566,
      1.217956,
      0.93092,
      1.100701,
      1.112449,
      0.927495,
      1.105298,
      1.164306,
      0.97801,
      1.028575,
      1.030027,
      0.956108,
      1.185568,
      1.210615,
      1.144717,
      1.132549,
      1.198957,
      0.93694,
      1.020523,
      1.449288,
      1.033642,
      0.938521,
      1.073131,
      0.953073,
      1.094983,
      1.03222,
      0.996136,
      1.008395,
      1.07239,
      1.228972,
      0.969988,
      0.930961,
      1.103225,
      1.235371,
      1.257544,
      1.025921,
      1.243884,
      1.179028,
      0.920244,
      1.370713,
      1.164006,
      1.131788,
      1.063988,
      1.07276,
      1.155514,
      0.916178,
      1.111658,
      1.023197,
      1.206539,
      0.958131,
      0.986422,
      1.296342,
      1.077838,
      0.956628,
      1.067853,
      1.215702,
      0.967594,
      1.362159,
      1.161952,
      1.553814,
      1.154242,
      1.303783,
      1.499353
    ],
    "total_ms": 115.510208,
    "warm_rss_MiB": 59.63671875,
    "peak_rss_MiB": 59.6953125,
    "peak_rise_MiB": 0.05859375,
    "repeat": 4
  },
  {
    "family": "weights",
    "n": 81,
    "times_ms": [
      0.940123,
      0.950259,
      0.936989,
      0.966583,
      0.929578,
      0.931,
      0.930789,
      1.24802,
      1.041624,
      0.985741,
      0.960915,
      1.081723,
      1.001074,
      1.075705,
      1.021074,
      1.000734,
      1.191417,
      0.949457,
      0.924511,
      1.258656,
      1.262311,
      1.034233,
      0.994985,
      0.929748,
      0.998871,
      1.055965,
      0.963128,
      1.016307,
      0.945402,
      0.916959,
      0.938792,
      0.96503,
      1.081243,
      0.932152,
      0.919914,
      1.060422,
      1.004429,
      0.946223,
      0.918682,
      0.956989,
      0.908567,
      1.076045,
      0.923309,
      1.060713,
      1.125518,
      1.122574,
      1.010928,
      1.12718,
      0.958611,
      0.938131,
      1.084077,
      1.024068,
      0.919013,
      1.191757,
      1.190455,
      0.990518,
      0.932472,
      1.016838,
      0.972612,
      1.120511,
      1.22084,
      1.392164,
      1.071108,
      0.988796,
      1.03831,
      1.061814,
      1.064449,
      0.951681,
      0.91766,
      1.165738,
      0.94452,
      1.084318,
      0.940113,
      1.071308,
      0.972342,
      0.920164,
      0.93118,
      1.07215,
      1.168552,
      1.082014,
      1.2209
    ],
    "total_ms": 83.141775,
    "warm_rss_MiB": 59.5703125,
    "peak_rss_MiB": 59.625,
    "peak_rise_MiB": 0.0546875,
    "repeat": 4
  },
  {
    "family": "migration",
    "n": 111,
    "times_ms": [
      1.145568,
      1.039221,
      0.926604,
      1.028455,
      1.345054,
      1.192668,
      1.271776,
      1.996349,
      1.333106,
      1.548706,
      1.280609,
      1.844454,
      1.01875,
      1.455968,
      1.078168,
      1.306988,
      0.91705,
      1.23449,
      1.13332,
      1.008495,
      1.038179,
      2.027456,
      1.05221,
      1.173961,
      1.053031,
      0.996898,
      1.333957,
      1.184757,
      1.123876,
      0.975296,
      0.930039,
      1.072129,
      1.177085,
      0.980504,
      1.054883,
      1.18049,
      0.99148,
      0.921766,
      1.007163,
      1.187981,
      1.083176,
      1.181932,
      1.178608,
      1.024439,
      1.072349,
      0.924241,
      0.942377,
      0.994895,
      0.995556,
      1.083686,
      0.929969,
      1.251115,
      1.228381,
      0.989988,
      1.399335,
      1.087853,
      0.931381,
      1.025831,
      1.451051,
      1.272326,
      1.035565,
      1.09959,
      1.077737,
      0.928357,
      1.032241,
      0.919864,
      1.14013,
      1.040562,
      1.204706,
      1.299036,
      1.110296,
      1.112879,
      1.458613,
      1.155573,
      1.179719,
      1.139659,
      0.999581,
      0.928586,
      1.343252,
      1.197485,
      0.994254,
      0.938311,
      1.320467,
      1.276563,
      1.152088,
      1.01192,
      1.358854,
      1.229854,
      0.959242,
      1.242792,
      1.305725,
      0.954144,
      0.960244,
      1.09952,
      0.961115,
      1.789683,
      1.203735,
      0.973413,
      1.048645,
      0.924821,
      1.16662,
      0.968555,
      0.920564,
      2.100595,
      2.343244,
      0.9912,
      1.275711,
      1.090347,
      0.941295,
      0.912603,
      1.226008
    ],
    "total_ms": 128.662992,
    "warm_rss_MiB": 59.66796875,
    "peak_rss_MiB": 59.73046875,
    "peak_rise_MiB": 0.0625,
    "repeat": 4
  },
  {
    "family": "scales",
    "n": 81,
    "times_ms": [
      0.985521,
      0.943428,
      0.937409,
      0.986293,
      0.993533,
      0.933113,
      0.93698,
      0.939162,
      0.968686,
      1.136796,
      0.961275,
      0.926203,
      1.057017,
      1.063697,
      0.946523,
      1.035965,
      1.176865,
      0.916208,
      0.926964,
      0.94434,
      0.965422,
      1.088444,
      1.151316,
      0.920545,
      1.196594,
      1.007914,
      0.954545,
      1.0593,
      0.967254,
      0.917761,
      0.884271,
      1.131127,
      1.069446,
      0.925512,
      0.95127,
      0.887095,
      0.966823,
      0.935106,
      0.912753,
      0.916489,
      1.465312,
      0.988275,
      1.019672,
      1.178478,
      1.149825,
      0.949498,
      0.929728,
      0.920104,
      1.071909,
      0.934045,
      0.920214,
      0.959873,
      0.945642,
      0.933083,
      0.911702,
      1.093291,
      1.177937,
      1.037458,
      0.938171,
      0.927925,
      0.958951,
      0.91715,
      0.899233,
      0.933875,
      0.960434,
      0.934736,
      0.915717,
      1.126279,
      1.212657,
      0.900565,
      0.918332,
      0.914015,
      1.025641,
      0.949618,
      0.898802,
      0.915006,
      0.971871,
      1.127511,
      0.960533,
      0.93811,
      1.010328
    ],
    "total_ms": 80.366471,
    "warm_rss_MiB": 59.578125,
    "peak_rss_MiB": 59.63671875,
    "peak_rise_MiB": 0.05859375,
    "repeat": 4
  },
  {
    "family": "quota",
    "n": 85,
    "times_ms": [
      1.32872,
      1.299056,
      1.023116,
      1.119099,
      1.391293,
      1.2345,
      1.081062,
      1.211376,
      1.538211,
      1.067383,
      1.000623,
      0.932092,
      1.355339,
      1.276772,
      1.149695,
      1.17374,
      1.275551,
      1.163265,
      1.104547,
      1.049375,
      1.101583,
      1.110806,
      1.168152,
      1.196434,
      1.369179,
      1.040192,
      1.432734,
      0.975316,
      1.136986,
      1.009236,
      1.039231,
      0.97127,
      1.312015,
      1.270294,
      1.071428,
      1.055395,
      1.16694,
      0.993603,
      1.041935,
      0.952392,
      1.329752,
      1.192528,
      1.08593,
      0.977589,
      1.489028,
      0.970078,
      1.22773,
      1.083386,
      1.016607,
      1.142995,
      0.918772,
      1.115043,
      1.088363,
      1.093541,
      0.938511,
      1.182313,
      1.165859,
      1.043487,
      1.043086,
      1.079621,
      1.126751,
      0.940324,
      1.052641,
      1.108694,
      1.033983,
      1.019922,
      1.040162,
      1.010338,
      0.959202,
      1.073472,
      0.902568,
      1.144166,
      1.127291,
      1.107882,
      1.102404,
      0.961936,
      0.960013,
      0.936608,
      0.909529,
      1.069145,
      0.97141,
      0.928196,
      0.909428,
      1.021674,
      0.963639
    ],
    "total_ms": 93.755533,
    "warm_rss_MiB": 59.58203125,
    "peak_rss_MiB": 59.6328125,
    "peak_rise_MiB": 0.05078125,
    "repeat": 5
  },
  {
    "family": "migration",
    "n": 111,
    "times_ms": [
      0.943369,
      0.959262,
      1.16741,
      0.928717,
      0.925342,
      0.933494,
      1.10576,
      0.94455,
      0.941676,
      0.931571,
      1.00506,
      1.030097,
      0.929238,
      1.365244,
      1.193379,
      0.953955,
      0.946193,
      0.939974,
      0.944079,
      0.961746,
      0.969226,
      0.926934,
      0.950079,
      0.936869,
      0.938261,
      0.908147,
      0.982867,
      0.946043,
      0.935777,
      1.179549,
      1.11266,
      0.966994,
      0.922357,
      0.908877,
      0.978911,
      0.941245,
      0.926323,
      0.942608,
      0.965061,
      1.033172,
      0.956818,
      0.986983,
      1.191467,
      0.935788,
      0.923299,
      1.008395,
      0.977339,
      0.932102,
      0.928296,
      0.932372,
      1.068154,
      1.084457,
      0.925182,
      0.921866,
      1.125378,
      0.949157,
      0.952713,
      1.238806,
      1.054854,
      1.227479,
      1.117406,
      1.330883,
      1.010318,
      0.951541,
      0.95132,
      1.071008,
      0.958331,
      0.924761,
      1.20042,
      1.116886,
      0.984008,
      1.0586,
      1.081784,
      1.008926,
      1.028855,
      0.961105,
      0.96458,
      0.974624,
      0.945411,
      1.082004,
      1.327368,
      1.005661,
      0.938181,
      0.970448,
      1.26791,
      1.094833,
      1.017198,
      0.934255,
      1.218907,
      0.946984,
      0.939182,
      0.927465,
      1.066311,
      0.960754,
      0.955267,
      0.936659,
      1.012621,
      0.976508,
      1.048424,
      0.963759,
      1.147761,
      0.942387,
      0.926494,
      0.906484,
      0.92398,
      0.972212,
      0.908927,
      0.917731,
      0.893966,
      1.333417,
      1.138789
    ],
    "total_ms": 111.986595,
    "warm_rss_MiB": 59.65625,
    "peak_rss_MiB": 59.71875,
    "peak_rise_MiB": 0.0625,
    "repeat": 5
  },
  {
    "family": "retention",
    "n": 97,
    "times_ms": [
      1.495737,
      1.215392,
      1.199448,
      1.421207,
      1.286227,
      1.242042,
      1.056986,
      1.123206,
      1.382179,
      1.173129,
      1.184887,
      1.330152,
      1.41691,
      1.462409,
      1.029226,
      1.380316,
      1.602385,
      1.028405,
      1.05238,
      1.190185,
      1.405844,
      1.204376,
      0.995896,
      1.263863,
      1.022306,
      1.049696,
      1.032731,
      1.417521,
      1.336301,
      1.186008,
      1.337403,
      1.496739,
      1.49052,
      1.395999,
      1.252296,
      1.15313,
      1.295981,
      1.245867,
      1.084718,
      1.232597,
      1.08611,
      1.196124,
      0.963969,
      1.535176,
      1.191326,
      1.136815,
      1.114982,
      0.962236,
      1.088945,
      1.388568,
      1.232337,
      0.961806,
      1.149935,
      0.976708,
      1.316642,
      0.982006,
      0.958181,
      1.055965,
      1.087201,
      1.292306,
      1.215502,
      1.035345,
      1.398654,
      1.290353,
      1.248341,
      1.129545,
      1.001074,
      1.112089,
      0.952873,
      1.177275,
      1.167712,
      1.367136,
      1.150074,
      0.980193,
      0.951691,
      1.35581,
      0.97121,
      1.440766,
      1.137516,
      1.114452,
      1.487265,
      1.486494,
      1.122484,
      1.147821,
      1.222803,
      1.039091,
      0.953353,
      1.064658,
      0.994405,
      1.13333,
      1.095204,
      1.016366,
      1.07961,
      0.947775,
      0.937089,
      1.156905,
      1.320798
    ],
    "total_ms": 115.253,
    "warm_rss_MiB": 59.62890625,
    "peak_rss_MiB": 59.6875,
    "peak_rise_MiB": 0.05859375,
    "repeat": 5
  },
  {
    "family": "weights",
    "n": 81,
    "times_ms": [
      1.183754,
      1.142413,
      1.151287,
      1.223234,
      1.285085,
      1.036266,
      0.942608,
      0.996247,
      1.36978,
      0.949708,
      1.205597,
      1.21409,
      1.15295,
      1.176454,
      1.0523,
      1.139599,
      1.223193,
      1.219528,
      0.957059,
      1.134101,
      1.325325,
      1.031038,
      1.306727,
      1.437842,
      1.287979,
      1.287118,
      0.929258,
      1.638449,
      1.115954,
      1.16006,
      1.174972,
      1.326987,
      0.970218,
      1.326636,
      1.07925,
      1.573593,
      1.149985,
      1.029386,
      1.321389,
      0.916328,
      0.925492,
      0.996337,
      1.388107,
      1.346295,
      1.373035,
      1.154943,
      1.502948,
      1.309962,
      0.941075,
      1.1739,
      1.299787,
      1.442038,
      1.299957,
      1.258576,
      1.180029,
      0.927425,
      0.984319,
      1.203093,
      0.965671,
      1.147601,
      1.317573,
      1.138018,
      1.197395,
      1.255451,
      1.191627,
      1.342139,
      0.938892,
      1.254509,
      1.770404,
      1.465693,
      1.517039,
      1.22098,
      1.417742,
      1.041294,
      1.00451,
      0.933494,
      1.132318,
      0.927064,
      1.065971,
      0.90408,
      1.436329
    ],
    "total_ms": 96.436859,
    "warm_rss_MiB": 59.56640625,
    "peak_rss_MiB": 59.62109375,
    "peak_rise_MiB": 0.0546875,
    "repeat": 5
  },
  {
    "family": "scales",
    "n": 81,
    "times_ms": [
      1.174631,
      1.075274,
      1.06547,
      1.107912,
      0.945021,
      0.963859,
      1.068133,
      0.906925,
      1.088083,
      1.191366,
      0.953403,
      0.92413,
      1.118158,
      1.249412,
      1.012701,
      1.054643,
      1.103255,
      0.948335,
      1.22105,
      1.100071,
      1.151056,
      0.949578,
      1.311675,
      1.13358,
      1.092129,
      1.287499,
      1.05203,
      1.264275,
      0.940374,
      1.084318,
      0.920184,
      0.945482,
      0.914535,
      0.901997,
      1.126429,
      0.945092,
      0.922257,
      1.628995,
      1.046421,
      1.030548,
      1.023187,
      1.194751,
      0.961326,
      0.930099,
      1.035766,
      0.941255,
      1.021524,
      0.946273,
      1.35558,
      1.159469,
      1.11265,
      1.03903,
      1.098518,
      1.056546,
      0.963649,
      1.111678,
      1.11275,
      1.366666,
      1.325696,
      0.969557,
      1.198177,
      1.017628,
      1.23449,
      0.949197,
      1.145458,
      0.896669,
      0.933434,
      1.047793,
      1.077918,
      0.886203,
      1.206198,
      1.135523,
      1.194521,
      1.024669,
      1.037538,
      0.915938,
      0.949067,
      0.908466,
      0.945812,
      0.900505,
      0.936979
    ],
    "total_ms": 86.188439,
    "warm_rss_MiB": 59.5625,
    "peak_rss_MiB": 59.61328125,
    "peak_rise_MiB": 0.05078125,
    "repeat": 5
  }
]

==> anc/data/ices_cod_data.csv <==
year,biomass_kt,reported_catch_kt
1.994000000000000000e+03,3.174385160216569943e+02,5.257900000000000063e+01
1.995000000000000000e+03,3.023135050034420033e+02,5.690702599999999478e+01
1.996000000000000000e+03,2.499603516232280072e+02,4.182000000000000028e+01
1.997000000000000000e+03,2.259336942818659963e+02,4.660455980000000409e+01
1.998000000000000000e+03,2.408284542375550075e+02,4.546185179999999804e+01
1.999000000000000000e+03,2.192737481157579964e+02,3.874333349999999854e+01
2.000000000000000000e+03,2.291284828763380119e+02,3.308126049999999907e+01
2.001000000000000000e+03,2.329401379972129860e+02,2.447028299999999845e+01
2.002000000000000000e+03,2.496038761823240009e+02,3.218777999999999651e+01
2.003000000000000000e+03,2.319180797214059737e+02,2.925326829999999845e+01
2.004000000000000000e+03,2.338239699101210078e+02,3.119773479999999921e+01
2.005000000000000000e+03,2.257745893168000180e+02,3.009715130000000016e+01
2.006000000000000000e+03,2.338258237358400038e+02,3.688365960000000143e+01
2.007000000000000000e+03,2.419669433271020011e+02,2.620013910000000124e+01
2.008000000000000000e+03,2.587182161638280036e+02,2.771132509999999982e+01
2.009000000000000000e+03,2.515317497102800246e+02,2.298842450000000071e+01
2.010000000000000000e+03,2.627661511759259838e+02,3.480401200000000017e+01
2.011000000000000000e+03,2.830339288206860147e+02,2.798177869999999956e+01
2.012000000000000000e+03,2.764551355702279807e+02,2.677784370000000180e+01
2.013000000000000000e+03,2.651560050363669916e+02,2.137562059999999775e+01
2.014000000000000000e+03,2.839985084909619673e+02,2.275001490000000004e+01
2.015000000000000000e+03,3.018751123599690231e+02,3.448299749999999619e+01
2.016000000000000000e+03,2.915232182617029935e+02,4.950254960000000182e+01
2.017000000000000000e+03,2.777475325897630114e+02,5.427278259999999932e+01
2.018000000000000000e+03,2.685904722018939879e+02,3.453166509999999789e+01
2.019000000000000000e+03,2.499349374990709975e+02,3.586146160000000549e+01
2.020000000000000000e+03,2.308129282698599809e+02,4.313300000000000267e+01
2.021000000000000000e+03,2.021708666822139833e+02,3.834700000000000131e+01
2.022000000000000000e+03,2.199395880460070032e+02,3.748199999999999932e+01
2.023000000000000000e+03,2.400404201813080078e+02,4.538400000000000034e+01
2.024000000000000000e+03,2.760475063430270097e+02,2.848699999999999832e+01


==> anc/data/migration.csv <==
parameter,u1,u2,total,c1,c2,T,R1,R2,tau,lp_tau,error,violation
0.03,8.5461,2.070356297572708,10.616456297572707,17.0922,4.140712595145416,21.232912595145415,174.1973491990839,91.23370084637043,0.5,0.5,0.0,0.0
0.032,8.5461,2.235984801378521,10.78208480137852,17.0922,4.471969602757042,21.56416960275704,173.86609219147226,91.39932935017625,0.5,0.5,0.0,0.0
0.034,8.5461,2.401613305184341,10.94771330518434,17.0922,4.803226610368682,21.89542661036868,173.53483518386065,91.56495785398207,0.5,0.5,0.0,0.0
0.036,8.5461,2.567241808990154,11.113341808990153,17.0922,5.134483617980308,22.226683617980306,173.203578176249,91.73058635778787,0.5,0.5,0.0,0.0
0.038,8.5461,2.732870312795967,11.278970312795966,17.0922,5.465740625591934,22.557940625591932,172.87232116863737,91.89621486159369,0.5,0.5,0.0,0.0
0.04,8.5461,2.898498816601787,11.444598816601786,17.0922,5.796997633203574,22.889197633203572,172.54106416102573,92.06184336539951,0.5,0.5,0.0,0.0
0.041999999999999996,8.5461,3.0641273204076,11.6102273204076,17.0922,6.1282546408152,23.2204546408152,172.2098071534141,92.22747186920532,0.5,0.5,0.0,0.0
0.044,8.5461,3.229755824213413,11.775855824213412,17.0922,6.459511648426826,23.551711648426824,171.87855014580248,92.39310037301114,0.5,0.5,0.0,0.0
0.046,8.5461,3.395384328019233,11.941484328019232,17.0922,6.790768656038466,23.882968656038464,171.54729313819084,92.55872887681696,0.5,0.5,0.0,0.0
0.048,8.5461,3.561012831825046,12.107112831825045,17.0922,7.122025663650092,24.21422566365009,171.2160361305792,92.72435738062276,0.5,0.5,0.0,0.0
0.05,8.5461,3.726641335630859,12.272741335630858,17.0922,7.453282671261718,24.545482671261716,170.88477912296756,92.88998588442858,0.5,0.5,0.0,0.0
0.052,8.5461,3.892269839436679,12.438369839436678,17.0922,7.784539678873358,24.876739678873356,170.55352211535595,93.0556143882344,0.5,0.5,0.0,0.0
0.054,8.5461,4.057898343242499,12.603998343242498,17.0922,8.115796686484998,25.207996686484996,170.2222651077443,93.22124289204022,0.5,0.5,0.0,0.0
0.056,8.5461,4.223526847048319,12.769626847048318,17.0922,8.447053694096638,25.539253694096637,169.8910081001327,93.38687139584604,0.5,0.5,0.0,0.0
0.057999999999999996,8.5461,4.389155350854132,12.935255350854131,17.0922,8.778310701708264,25.870510701708263,169.55975109252103,93.55249989965185,0.5,0.5,0.0,0.0
0.06,8.5461,4.554783854659945,13.100883854659944,17.0922,9.10956770931989,26.20176770931989,169.2284940849094,93.71812840345767,0.5,0.5,0.0,0.0
0.062,8.5461,4.720412358465765,13.266512358465764,17.0922,9.44082471693153,26.53302471693153,168.89723707729777,93.88375690726349,0.5,0.5,0.0,0.0
0.064,8.5461,4.886040862271578,13.432140862271577,17.0922,9.772081724543156,26.864281724543154,168.56598006968616,94.0493854110693,0.5,0.5,0.0,0.0
0.066,8.5461,5.051669366077398,13.597769366077397,17.0922,10.103338732154796,27.195538732154795,168.23472306207452,94.21501391487513,0.5,0.5,0.0,0.0
0.068,8.5461,5.217297869883211,13.76339786988321,17.0922,10.434595739766422,27.52679573976642,167.90346605446285,94.38064241868094,0.5,0.5,0.0,0.0
0.07,8.5461,5.382926373689024,13.929026373689023,17.0922,10.765852747378048,27.858052747378046,167.57220904685124,94.54627092248674,0.5,0.5,0.0,0.0
0.07200000000000001,8.5461,5.548554877494844,14.094654877494843,17.0922,11.097109754989688,28.189309754989686,167.2409520392396,94.71189942629258,0.5,0.5,0.0,0.0
0.074,8.52931661869934,5.714183381300657,14.243499999999997,17.0922,11.428366762601314,28.487,166.92647841292865,94.87752793009838,0.4990180678145202,0.49901806781452024,5.551115123125783e-17,3.552713678800501e-15
0.076,8.36368811489353,5.87981188510647,14.2435,17.0922,11.75962377021294,28.487,166.7608499091228,95.04315643390419,0.48932777026325047,0.48932777026325047,0.0,0.0
0.078,8.198059611087707,6.04544038891229,14.243499999999997,17.0922,12.09088077782458,28.487,166.59522140531703,95.20878493771002,0.4796374727119802,0.4796374727119803,1.1102230246251565e-16,3.552713678800501e-15
0.08,8.032431107281887,6.21106889271811,14.243499999999997,17.0922,12.42213778543622,28.487,166.42959290151117,95.37441344151583,0.46994717516071005,0.46994717516071016,1.1102230246251565e-16,3.552713678800501e-15
0.082,7.866802603476068,6.37669739652393,14.243499999999997,17.0922,12.75339479304786,28.487,166.2639643977054,95.54004194532166,0.4602568776094399,0.46025687760943995,5.551115123125783e-17,3.552713678800501e-15
0.08399999999999999,7.701174099670256,6.542325900329743,14.2435,17.0922,13.084651800659486,28.487,166.09833589389956,95.70567044912747,0.4505665800581702,0.4505665800581702,0.0,0.0
0.086,7.535545595864444,6.707954404135556,14.243500000000001,17.0922,13.415908808271112,28.487,165.93270739009375,95.87129895293327,0.4408762825069005,0.4408762825069005,0.0,3.552713678800501e-15
0.088,7.369917092058622,6.873582907941376,14.243499999999997,17.0922,13.747165815882752,28.487,165.76707888628795,96.03692745673911,0.4311859849556302,0.43118598495563026,5.551115123125783e-17,3.552713678800501e-15
0.09,7.20428858825281,7.039211411747189,14.2435,17.0922,14.078422823494378,28.487,165.6014503824821,96.20255596054491,0.4214956874043605,0.4214956874043605,0.0,0.0
0.092,7.038660084446995,7.204839915553002,14.243499999999997,17.0922,14.409679831106004,28.487,165.43582187867628,96.36818446435072,0.4118053898530907,0.41180538985309073,5.551115123125783e-17,3.552713678800501e-15
0.094,6.873031580641176,7.370468419358822,14.243499999999997,17.0922,14.740936838717644,28.487,165.27019337487047,96.53381296815655,0.4021150923018205,0.4021150923018206,5.551115123125783e-17,3.552713678800501e-15
0.096,6.707403076835364,7.536096923164635,14.2435,17.0922,15.07219384632927,28.487,165.10456487106467,96.69944147196236,0.3924247947505508,0.3924247947505508,0.0,0.0
0.098,6.541774573029544,7.701725426970455,14.2435,17.0922,15.40345085394091,28.487,164.93893636725883,96.86506997576818,0.38273449719928065,0.38273449719928065,0.0,0.0
0.1,6.37614606922373,7.867353930776268,14.243499999999997,17.0922,15.734707861552536,28.487,164.77330786345306,97.030698479574,0.37304419964801083,0.3730441996480109,5.551115123125783e-17,3.552713678800501e-15
0.10200000000000001,6.210517565417918,8.032982434582081,14.2435,17.0922,16.065964869164162,28.487,164.6076793596472,97.1963269833798,0.3633539020967411,0.3633539020967411,0.0,0.0
0.104,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,16.397221876775802,28.487,164.38258277459636,97.42142356843067,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.106,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,16.728478884387442,28.487,164.05132576698472,97.75268057604231,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.108,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,17.059735891999082,28.487,163.7200687593731,98.08393758365395,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.11,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,17.39099289961071,28.487,163.38881175176147,98.41519459126557,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.112,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,17.722249907222334,28.487,163.05755474414983,98.7464515988772,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.114,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,18.053506914833974,28.487,162.72629773653819,99.07770860648884,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.116,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,18.3847639224456,28.487,162.39504072892657,99.40896561410047,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.118,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,18.716020930057226,28.487,162.06378372131493,99.74022262171209,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.12,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,19.047277937668866,28.487,161.73252671370332,100.07147962932373,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.122,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,19.378534945280492,28.487,161.40126970609165,100.40273663693536,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.124,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,19.709791952892118,28.487,161.07001269848,100.73399364454698,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.126,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,20.04104896050376,28.487,160.7387556908684,101.06525065215862,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.128,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,20.372305968115384,28.487,160.40749868325676,101.39650765977025,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.13,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,20.70356297572704,28.487,160.07624167564515,101.7277646673819,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.132,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,21.034819983338664,28.487,159.74498466803348,102.05902167499353,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.134,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,21.36607699095029,28.487,159.41372766042187,102.39027868260516,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.136,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,21.69733399856193,28.487,159.08247065281023,102.7215356902168,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.138,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.028591006173556,28.487,158.75121364519862,103.05279269782842,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.14,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.359848013785196,28.487,158.41995663758698,103.38404970544006,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.14200000000000002,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.691105021396822,28.487,158.08869962997534,103.71530671305169,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.14400000000000002,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,157.7574426223637,104.04656372066331,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.14600000000000002,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,157.42618561475206,104.37782072827495,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.14800000000000002,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,157.09492860714045,104.70907773588658,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.15,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,156.7636715995288,105.04033474349822,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.152,6.1043571428571415,8.139142857142856,14.243499999999997,17.05973589199911,22.7896,28.487,156.4324145919172,105.37159175110985,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.154,6.1043571428571415,8.139142857142856,14.243499999999997,16.728478884387442,22.7896,28.487,156.10115758430553,105.70284875872147,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.156,6.1043571428571415,8.139142857142856,14.243499999999997,16.39722187677583,22.7896,28.487,155.7699005766939,106.03410576633313,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.158,6.1043571428571415,8.139142857142856,14.243499999999997,16.06596486916419,22.7896,28.487,155.43864356908227,106.36536277394475,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.16,6.1043571428571415,8.139142857142856,14.243499999999997,15.734707861552579,22.7896,28.487,155.10738656147066,106.6966197815564,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.162,6.1043571428571415,8.139142857142856,14.243499999999997,15.403450853940939,22.7896,28.487,154.77612955385902,107.02787678916802,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.164,6.1043571428571415,8.139142857142856,14.243499999999997,15.072193846329299,22.7896,28.487,154.44487254624738,107.35913379677964,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.166,6.1043571428571415,8.139142857142856,14.243499999999997,14.740936838717658,22.7896,28.487,154.11361553863574,107.69039080439128,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.168,6.1043571428571415,8.139142857142856,14.243499999999997,14.409679831106047,22.7896,28.487,153.78235853102413,108.02164781200291,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.17,6.1043571428571415,8.139142857142856,14.243499999999997,14.078422823494407,22.7896,28.487,153.4511015234125,108.35290481961455,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.17200000000000001,6.1043571428571415,8.139142857142856,14.243499999999997,13.747165815882795,22.7896,28.487,153.11984451580088,108.68416182722618,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.17400000000000002,6.1043571428571415,8.139142857142856,14.243499999999997,13.415908808271126,22.7896,28.487,152.7885875081892,109.0154188348378,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.176,6.1043571428571415,8.139142857142856,14.243499999999997,13.084651800659486,22.7896,28.487,152.45733050057757,109.34667584244943,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.178,6.1043571428571415,8.139142857142856,14.243499999999997,12.753394793047875,22.7896,28.487,152.12607349296596,109.67793285006107,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.18,6.1043571428571415,8.139142857142856,14.243499999999997,12.422137785436234,22.7896,28.487,151.79481648535432,110.0091898576727,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.182,6.045440388912311,8.198059611087686,14.243499999999997,12.090880777824623,22.7896,28.487,151.52247623168753,110.28153011133952,0.3597281045339842,0.35972810453398424,5.551115123125783e-17,3.552713678800501e-15
0.184,5.879811885106491,8.363688114893508,14.2435,11.759623770212983,22.7896,28.487,151.3568477278817,110.44715861514533,0.3669958276974369,0.3669958276974369,0.0,0.0
0.186,5.714183381300671,8.529316618699326,14.243499999999997,11.428366762601343,22.7896,28.487,151.1912192240759,110.61278711895113,0.37426355086088947,0.3742635508608895,5.551115123125783e-17,3.552713678800501e-15
0.188,5.548554877494851,8.694945122505146,14.243499999999997,11.097109754989702,22.7896,28.487,151.0255907202701,110.77841562275695,0.38153127402434206,0.38153127402434217,1.1102230246251565e-16,3.552713678800501e-15
0.19,5.382926373689045,8.860573626310952,14.243499999999997,10.76585274737809,22.7896,28.487,150.85996221646428,110.94404412656277,0.3887989971877941,0.38879899718779415,5.551115123125783e-17,3.552713678800501e-15
0.192,5.217297869883225,9.026202130116774,14.2435,10.43459573976645,22.7896,28.487,150.69433371265845,111.10967263036859,0.3960667203512468,0.3960667203512468,0.0,0.0
0.194,5.0516693660774195,9.191830633922578,14.243499999999997,10.103338732154839,22.7896,28.487,150.52870520885264,111.27530113417441,0.4033344435146987,0.40333444351469877,5.551115123125783e-17,3.552713678800501e-15
0.196,4.886040862271585,9.357459137728412,14.243499999999997,9.77208172454317,22.7896,28.487,150.3630767050468,111.4409296379802,0.41060216667815197,0.410602166678152,5.551115123125783e-17,3.552713678800501e-15
0.198,4.720412358465765,9.523087641534234,14.2435,9.44082471693153,22.7896,28.487,150.197448201241,111.60655814178602,0.41786988984160467,0.41786988984160467,0.0,0.0
0.2,4.554783854659959,9.68871614534004,14.2435,9.109567709319919,22.7896,28.487,150.0318196974352,111.77218664559184,0.4251376130050567,0.4251376130050567,0.0,0.0
0.202,4.389155350854139,9.85434464914586,14.2435,8.778310701708278,22.7896,28.487,149.86619119362936,111.93781514939766,0.4324053361685093,0.4324053361685093,0.0,0.0
0.20400000000000001,4.223526847048333,10.019973152951666,14.2435,8.447053694096667,22.7896,28.487,149.70056268982356,112.10344365320348,0.4396730593319613,0.4396730593319613,0.0,0.0
0.206,4.057898343242499,10.1856016567575,14.2435,8.115796686484998,22.7896,28.487,149.53493418601772,112.26907215700928,0.4469407824954146,0.4469407824954146,0.0,0.0
0.208,3.8922698394366932,10.351230160563304,14.243499999999997,7.7845396788733865,22.7896,28.487,149.36930568221192,112.4347006608151,0.4542085056588665,0.45420850565886656,5.551115123125783e-17,3.552713678800501e-15
0.21,3.726641335630873,10.516858664369126,14.2435,7.453282671261746,22.7896,28.487,149.2036771784061,112.60032916462093,0.4614762288223192,0.4614762288223192,0.0,0.0
0.212,3.5610128318250673,10.682487168174932,14.2435,7.122025663650135,22.7896,28.487,149.0380486746003,112.76595766842675,0.46874395198577123,0.46874395198577123,0.0,0.0
0.214,3.3953843280192473,10.848115671980752,14.2435,6.7907686560384946,22.7896,28.487,148.87242017079447,112.93158617223257,0.4760116751492238,0.4760116751492238,0.0,0.0
0.216,3.229755824213427,11.01374417578657,14.243499999999997,6.459511648426854,22.7896,28.487,148.70679166698864,113.09721467603838,0.4832793983126764,0.48327939831267647,5.551115123125783e-17,3.552713678800501e-15
0.218,3.064127320407607,11.179372679592392,14.2435,6.128254640815214,22.7896,28.487,148.54116316318283,113.26284317984418,0.4905471214761291,0.4905471214761291,0.0,0.0
0.22,2.8984988166018013,11.345001183398196,14.243499999999997,5.796997633203603,22.7896,28.487,148.37553465937702,113.42847168365002,0.49781484463958103,0.4978148446395811,5.551115123125783e-17,3.552713678800501e-15
0.222,2.7328703127959812,11.3948,14.127670312795981,5.4657406255919625,22.7896,28.255340625591963,148.20990615557122,113.70992987465984,0.5,0.5,0.0,0.0
0.224,2.5672418089901754,11.3948,13.962041808990175,5.134483617980351,22.7896,27.92408361798035,148.0442776517654,114.04118688227148,0.5,0.5,0.0,0.0
0.226,2.401613305184341,11.3948,13.796413305184341,4.803226610368682,22.7896,27.592826610368682,147.87864914795955,114.3724438898831,0.5,0.5,0.0,0.0
0.228,2.235984801378521,11.3948,13.630784801378521,4.471969602757042,22.7896,27.261569602757042,147.71302064415374,114.70370089749473,0.5,0.5,0.0,0.0
0.23,2.070356297572715,11.3948,13.465156297572715,4.14071259514543,22.7896,26.93031259514543,147.54739214034794,115.03495790510637,0.5,0.5,0.0,0.0
0.232,1.9047277937668952,11.3948,13.299527793766895,3.8094555875337903,22.7896,26.59905558753379,147.38176363654213,115.366214912718,0.5,0.5,0.0,0.0
0.234,1.7390992899610893,11.3948,13.13389928996109,3.4781985799221786,22.7896,26.26779857992218,147.21613513273633,115.69747192032965,0.5,0.5,0.0,0.0
0.23600000000000002,1.573470786155255,11.3948,12.968270786155255,3.14694157231051,22.7896,25.93654157231051,147.05050662893046,116.02872892794127,0.5,0.5,0.0,0.0
0.23800000000000002,1.4078422823494492,11.3948,12.80264228234945,2.8156845646988984,22.7896,25.6052845646989,146.88487812512466,116.3599859355529,0.5,0.5,0.0,0.0
0.24,1.2422137785436291,11.3948,12.63701377854363,2.4844275570872583,22.7896,25.27402755708726,146.71924962131885,116.69124294316453,0.5,0.5,0.0,0.0
0.242,1.0765852747378233,11.3948,12.471385274737823,2.1531705494756466,22.7896,24.942770549475647,146.55362111751305,117.02249995077617,0.5,0.5,0.0,0.0
0.244,0.9109567709320032,11.3948,12.305756770932003,1.8219135418640064,22.7896,24.611513541864007,146.38799261370724,117.3537569583878,0.5,0.5,0.0,0.0
0.246,0.7453282671261974,11.3948,12.140128267126197,1.4906565342523947,22.7896,24.280256534252395,146.22236410990143,117.68501396599942,0.5,0.5,0.0,0.0
0.248,0.5796997633203773,11.3948,11.974499763320377,1.1593995266407546,22.7896,23.948999526640755,146.0567356060956,118.01627097361106,0.5,0.5,0.0,0.0
0.25,0.41407125951454304,11.3948,11.808871259514543,0.8281425190290861,22.7896,23.617742519029086,145.89110710228977,118.3475279812227,0.5,0.5,0.0,0.0


==> anc/data/migration_selected.csv <==
parameter,u1,u2,total,c1,c2,T,R1,R2,tau,lp_tau,error,violation
0.03,8.5461,2.070356297572708,10.616456297572707,17.0922,4.140712595145416,21.232912595145415,174.1973491990839,91.23370084637043,0.5,0.5,0.0,0.0
0.06,8.5461,4.554783854659945,13.100883854659944,17.0922,9.10956770931989,26.20176770931989,169.2284940849094,93.71812840345767,0.5,0.5,0.0,0.0
0.1,6.37614606922373,7.867353930776268,14.243499999999997,17.0922,15.734707861552536,28.487,164.77330786345306,97.030698479574,0.37304419964801083,0.3730441996480109,5.551115123125783e-17,3.552713678800501e-15
0.15,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,156.7636715995288,105.04033474349822,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.2,4.554783854659959,9.68871614534004,14.2435,9.109567709319919,22.7896,28.487,150.0318196974352,111.77218664559184,0.4251376130050567,0.4251376130050567,0.0,0.0
0.25,0.41407125951454304,11.3948,11.808871259514543,0.8281425190290861,22.7896,23.617742519029086,145.89110710228977,118.3475279812227,0.5,0.5,0.0,0.0


==> anc/data/migration_sensitivity.csv <==
m12,c1,c2,u1_selected,u2_selected,T,tau
2.999999999999999889e-02,1.709219999999999828e+01,4.140712595145416230e+00,8.546099999999999142e+00,2.070356297572708115e+00,2.123291259514541451e+01,5.000000000000000000e-01
3.099999999999999978e-02,1.709219999999999828e+01,4.306341098951222079e+00,8.546099999999999142e+00,2.153170549475611040e+00,2.139854109895122036e+01,5.000000000000000000e-01
3.200000000000000067e-02,1.709219999999999828e+01,4.471969602757042139e+00,8.546099999999999142e+00,2.235984801378521070e+00,2.156416960275704042e+01,5.000000000000000000e-01
3.300000000000000155e-02,1.709219999999999828e+01,4.637598106562847988e+00,8.546099999999999142e+00,2.318799053281423994e+00,2.172979810656284627e+01,5.000000000000000000e-01
3.400000000000000244e-02,1.709219999999999828e+01,4.803226610368682259e+00,8.546099999999999142e+00,2.401613305184341129e+00,2.189542661036868054e+01,5.000000000000000000e-01
3.499999999999999639e-02,1.709219999999999828e+01,4.968855114174488108e+00,8.546099999999999142e+00,2.484427557087244054e+00,2.206105511417448639e+01,5.000000000000000000e-01
3.599999999999999728e-02,1.709219999999999828e+01,5.134483617980308168e+00,8.546099999999999142e+00,2.567241808990154084e+00,2.222668361798030645e+01,5.000000000000000000e-01
3.699999999999999817e-02,1.709219999999999828e+01,5.300112121786114017e+00,8.546099999999999142e+00,2.650056060893057008e+00,2.239231212178611230e+01,5.000000000000000000e-01
3.799999999999999906e-02,1.709219999999999828e+01,5.465740625591934077e+00,8.546099999999999142e+00,2.732870312795967038e+00,2.255794062559193236e+01,5.000000000000000000e-01
3.899999999999999994e-02,1.709219999999999828e+01,5.631369129397739925e+00,8.546099999999999142e+00,2.815684564698869963e+00,2.272356912939773821e+01,5.000000000000000000e-01
4.000000000000000083e-02,1.709219999999999828e+01,5.796997633203574196e+00,8.546099999999999142e+00,2.898498816601787098e+00,2.288919763320357248e+01,5.000000000000000000e-01
4.099999999999999478e-02,1.709219999999999828e+01,5.962626137009394256e+00,8.546099999999999142e+00,2.981313068504697128e+00,2.305482613700939254e+01,5.000000000000000000e-01
4.199999999999999567e-02,1.709219999999999828e+01,6.128254640815200105e+00,8.546099999999999142e+00,3.064127320407600052e+00,2.322045464081519839e+01,5.000000000000000000e-01
4.299999999999999656e-02,1.709219999999999828e+01,6.293883144621020165e+00,8.546099999999999142e+00,3.146941572310510082e+00,2.338608314462101845e+01,5.000000000000000000e-01
4.399999999999999745e-02,1.709219999999999828e+01,6.459511648426826014e+00,8.546099999999999142e+00,3.229755824213413007e+00,2.355171164842682430e+01,5.000000000000000000e-01
4.499999999999999833e-02,1.709219999999999828e+01,6.625140152232660284e+00,8.546099999999999142e+00,3.312570076116330142e+00,2.371734015223265857e+01,5.000000000000000000e-01
4.599999999999999922e-02,1.709219999999999828e+01,6.790768656038466133e+00,8.546099999999999142e+00,3.395384328019233067e+00,2.388296865603846442e+01,5.000000000000000000e-01
4.700000000000000011e-02,1.709219999999999828e+01,6.956397159844286193e+00,8.546099999999999142e+00,3.478198579922143097e+00,2.404859715984428448e+01,5.000000000000000000e-01
4.800000000000000100e-02,1.709219999999999828e+01,7.122025663650092042e+00,8.546099999999999142e+00,3.561012831825046021e+00,2.421422566365009033e+01,5.000000000000000000e-01
4.900000000000000189e-02,1.709219999999999828e+01,7.287654167455912102e+00,8.546099999999999142e+00,3.643827083727956051e+00,2.437985416745591039e+01,5.000000000000000000e-01
5.000000000000000278e-02,1.709219999999999828e+01,7.453282671261717951e+00,8.546099999999999142e+00,3.726641335630858975e+00,2.454548267126171623e+01,5.000000000000000000e-01
5.100000000000000366e-02,1.709219999999999828e+01,7.618911175067552222e+00,8.546099999999999142e+00,3.809455587533776111e+00,2.471111117506755050e+01,5.000000000000000000e-01
5.199999999999999761e-02,1.709219999999999828e+01,7.784539678873358071e+00,8.546099999999999142e+00,3.892269839436679035e+00,2.487673967887335635e+01,5.000000000000000000e-01
5.299999999999999850e-02,1.709219999999999828e+01,7.950168182679178130e+00,8.546099999999999142e+00,3.975084091339589065e+00,2.504236818267917641e+01,5.000000000000000000e-01
5.399999999999999939e-02,1.709219999999999828e+01,8.115796686484998190e+00,8.546099999999999142e+00,4.057898343242499095e+00,2.520799668648499647e+01,5.000000000000000000e-01
5.500000000000000028e-02,1.709219999999999828e+01,8.281425190290804039e+00,8.546099999999999142e+00,4.140712595145402020e+00,2.537362519029080232e+01,5.000000000000000000e-01
5.600000000000000117e-02,1.709219999999999828e+01,8.447053694096638310e+00,8.546099999999999142e+00,4.223526847048319155e+00,2.553925369409663659e+01,5.000000000000000000e-01
5.699999999999999512e-02,1.709219999999999828e+01,8.612682197902444159e+00,8.546099999999999142e+00,4.306341098951222079e+00,2.570488219790244244e+01,5.000000000000000000e-01
5.799999999999999600e-02,1.709219999999999828e+01,8.778310701708264219e+00,8.546099999999999142e+00,4.389155350854132109e+00,2.587051070170826250e+01,5.000000000000000000e-01
5.899999999999999689e-02,1.709219999999999828e+01,8.943939205514070068e+00,8.546099999999999142e+00,4.471969602757035034e+00,2.603613920551406835e+01,5.000000000000000000e-01
5.999999999999999778e-02,1.709219999999999828e+01,9.109567709319890128e+00,8.546099999999999142e+00,4.554783854659945064e+00,2.620176770931988841e+01,5.000000000000000000e-01
6.099999999999999867e-02,1.709219999999999828e+01,9.275196213125710187e+00,8.546099999999999142e+00,4.637598106562855094e+00,2.636739621312570847e+01,5.000000000000000000e-01
6.199999999999999956e-02,1.709219999999999828e+01,9.440824716931530247e+00,8.546099999999999142e+00,4.720412358465765124e+00,2.653302471693152853e+01,5.000000000000000000e-01
6.300000000000000044e-02,1.709219999999999828e+01,9.606453220737336096e+00,8.546099999999999142e+00,4.803226610368668048e+00,2.669865322073733438e+01,5.000000000000000000e-01
6.400000000000000133e-02,1.709219999999999828e+01,9.772081724543156156e+00,8.546099999999999142e+00,4.886040862271578078e+00,2.686428172454315444e+01,5.000000000000000000e-01
6.500000000000000222e-02,1.709219999999999828e+01,9.937710228348962005e+00,8.546099999999999142e+00,4.968855114174481002e+00,2.702991022834896029e+01,5.000000000000000000e-01
6.600000000000000311e-02,1.709219999999999828e+01,1.010333873215479628e+01,8.546099999999999142e+00,5.051669366077398138e+00,2.719553873215479456e+01,5.000000000000000000e-01
6.700000000000000400e-02,1.709219999999999828e+01,1.026896723596061634e+01,8.546099999999999142e+00,5.134483617980308168e+00,2.736116723596061462e+01,5.000000000000000000e-01
6.800000000000000488e-02,1.709219999999999828e+01,1.043459573976642218e+01,8.546099999999999142e+00,5.217297869883211092e+00,2.752679573976642047e+01,5.000000000000000000e-01
6.900000000000000577e-02,1.709219999999999828e+01,1.060022424357224224e+01,8.546099999999999142e+00,5.300112121786121122e+00,2.769242424357224053e+01,5.000000000000000000e-01
7.000000000000000666e-02,1.709219999999999828e+01,1.076585274737804809e+01,8.546099999999999142e+00,5.382926373689024047e+00,2.785805274737804638e+01,5.000000000000000000e-01
7.100000000000000755e-02,1.709219999999999828e+01,1.093148125118388236e+01,8.546099999999999142e+00,5.465740625591941182e+00,2.802368125118388065e+01,5.000000000000000000e-01
7.200000000000000844e-02,1.709219999999999828e+01,1.109710975498968821e+01,8.546099999999999142e+00,5.548554877494844106e+00,2.818930975498968650e+01,5.000000000000000000e-01
7.300000000000000933e-02,1.709219999999999828e+01,1.126273825879550827e+01,8.546099999999999142e+00,5.631369129397754136e+00,2.835493825879550656e+01,5.000000000000000000e-01
7.399999999999999634e-02,1.709219999999999828e+01,1.142836676260131412e+01,8.529316618699342101e+00,5.714183381300657061e+00,2.848699999999999832e+01,4.990180678145202386e-01
7.499999999999999722e-02,1.709219999999999828e+01,1.159399526640713418e+01,8.446502366796853067e+00,5.796997633203567091e+00,2.848699999999999832e+01,4.941729190389098081e-01
7.599999999999999811e-02,1.709219999999999828e+01,1.175962377021294003e+01,8.363688114893529146e+00,5.879811885106470015e+00,2.848699999999999832e+01,4.893277702632504722e-01
7.699999999999999900e-02,1.709219999999999828e+01,1.192525227401877430e+01,8.280873862990612011e+00,5.962626137009387151e+00,2.848699999999999832e+01,4.844826214876150061e-01
7.799999999999999989e-02,1.709219999999999828e+01,1.209088077782458015e+01,8.198059611087709087e+00,6.045440388912290075e+00,2.848699999999999832e+01,4.796374727119803172e-01
7.900000000000000078e-02,1.709219999999999828e+01,1.225650928163040021e+01,8.115245359184799057e+00,6.128254640815200105e+00,2.848699999999999832e+01,4.747923239363452397e-01
8.000000000000000167e-02,1.709219999999999828e+01,1.242213778543622027e+01,8.032431107281889027e+00,6.211068892718110135e+00,2.848699999999999832e+01,4.699471751607101622e-01
8.100000000000000255e-02,1.709219999999999828e+01,1.258776628924202612e+01,7.949616855378992319e+00,6.293883144621013059e+00,2.848699999999999832e+01,4.651020263850758063e-01
8.200000000000000344e-02,1.709219999999999828e+01,1.275339479304786039e+01,7.866802603476084954e+00,6.376697396523930195e+00,2.848699999999999832e+01,4.602568776094408953e-01
8.299999999999999045e-02,1.709219999999999828e+01,1.291902329685366624e+01,7.783988351573207787e+00,6.459511648426833119e+00,2.848699999999999832e+01,4.554117288338077607e-01
8.399999999999999134e-02,1.709219999999999828e+01,1.308465180065948630e+01,7.701174099670362594e+00,6.542325900329743149e+00,2.848699999999999832e+01,4.505665800581764580e-01
8.499999999999999223e-02,1.709219999999999828e+01,1.325028030446529215e+01,7.618359847767600002e+00,6.625140152232646074e+00,2.848699999999999832e+01,4.457214312825499847e-01
8.599999999999999312e-02,1.709219999999999828e+01,1.341590880827111221e+01,7.535545595864981294e+00,6.707954404135556103e+00,2.848699999999999832e+01,4.408762825069319491e-01
8.699999999999999400e-02,1.709219999999999828e+01,1.358153731207691806e+01,7.452731343962645028e+00,6.790768656038459028e+00,2.848699999999999832e+01,4.360311337313304003e-01
8.799999999999999489e-02,1.709219999999999828e+01,1.374716581588275233e+01,7.369917092060789265e+00,6.873582907941376163e+00,2.848699999999999832e+01,4.311859849557569957e-01
8.899999999999999578e-02,1.709219999999999828e+01,1.391279431968855818e+01,7.287102840159787931e+00,6.956397159844279088e+00,2.848699999999999832e+01,4.263408361802336066e-01
8.999999999999999667e-02,1.709219999999999828e+01,1.407842282349437824e+01,7.204288588251631431e+00,7.039211411747189118e+00,2.848699999999999832e+01,4.214956874042915524e-01
9.099999999999999756e-02,1.709219999999999828e+01,1.424405132730018408e+01,7.121474336349907119e+00,7.122025663650092042e+00,2.848699999999999832e+01,4.166505386287258639e-01
9.199999999999999845e-02,1.709219999999999828e+01,1.440967983110600414e+01,7.038660084446997089e+00,7.204839915553002072e+00,2.848699999999999832e+01,4.118053898530907309e-01
9.299999999999999933e-02,1.709219999999999828e+01,1.457530833491183841e+01,6.955845832544079954e+00,7.287654167455919207e+00,2.848699999999999832e+01,4.069602410774552648e-01
9.400000000000000022e-02,1.709219999999999828e+01,1.474093683871764426e+01,6.873031580641176141e+00,7.370468419358822132e+00,2.848699999999999832e+01,4.021150923018205203e-01
9.500000000000000111e-02,1.709219999999999828e+01,1.490656534252346432e+01,6.790217328738267888e+00,7.453282671261732162e+00,2.848699999999999832e+01,3.972699435261855538e-01
9.600000000000000200e-02,1.709219999999999828e+01,1.507219384632927017e+01,6.707403076835364963e+00,7.536096923164635086e+00,2.848699999999999832e+01,3.924247947505508649e-01
9.700000000000000289e-02,1.709219999999999828e+01,1.523782235013509023e+01,6.624588824932454934e+00,7.618911175067545116e+00,2.848699999999999832e+01,3.875796459749157874e-01
9.800000000000000377e-02,1.709219999999999828e+01,1.540345085394091029e+01,6.541774573029544904e+00,7.701725426970455146e+00,2.848699999999999832e+01,3.827344971992807099e-01
9.900000000000000466e-02,1.709219999999999828e+01,1.556907935774673035e+01,6.458960321126634874e+00,7.784539678873365176e+00,2.848699999999999832e+01,3.778893484236456324e-01
1.000000000000000056e-01,1.709219999999999828e+01,1.573470786155253620e+01,6.376146069223731949e+00,7.867353930776268101e+00,2.848699999999999832e+01,3.730441996480109434e-01
1.010000000000000064e-01,1.709219999999999828e+01,1.590033636535835626e+01,6.293331817320821919e+00,7.950168182679178130e+00,2.848699999999999832e+01,3.681990508723758659e-01
1.020000000000000073e-01,1.709219999999999828e+01,1.606596486916416211e+01,6.210517565417919883e+00,8.032982434582081055e+00,2.848699999999999832e+01,3.633539020967412325e-01
1.029999999999999943e-01,1.709219999999999828e+01,1.623159337296999638e+01,6.127703313515003636e+00,8.115796686484998190e+00,2.848699999999999832e+01,3.585087533211057664e-01
1.039999999999999952e-01,1.709219999999999828e+01,1.639722187677580223e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.049999999999999961e-01,1.709219999999999828e+01,1.656285038058162229e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.059999999999999970e-01,1.709219999999999828e+01,1.672847888438744235e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.069999999999999979e-01,1.709219999999999828e+01,1.689410738819324820e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.079999999999999988e-01,1.709219999999999828e+01,1.705973589199908247e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.089999999999999997e-01,1.709219999999999828e+01,1.722536439580488832e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.100000000000000006e-01,1.709219999999999828e+01,1.739099289961070838e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.110000000000000014e-01,1.709219999999999828e+01,1.755662140341651423e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.120000000000000023e-01,1.709219999999999828e+01,1.772224990722233429e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.130000000000000032e-01,1.709219999999999828e+01,1.788787841102815435e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.140000000000000041e-01,1.709219999999999828e+01,1.805350691483397441e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.150000000000000050e-01,1.709219999999999828e+01,1.821913541863978026e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.160000000000000059e-01,1.709219999999999828e+01,1.838476392244560031e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.170000000000000068e-01,1.709219999999999828e+01,1.855039242625140616e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.179999999999999938e-01,1.709219999999999828e+01,1.871602093005722622e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.189999999999999947e-01,1.709219999999999828e+01,1.888164943386304628e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.199999999999999956e-01,1.709219999999999828e+01,1.904727793766886634e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.209999999999999964e-01,1.709219999999999828e+01,1.921290644147468640e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.219999999999999973e-01,1.709219999999999828e+01,1.937853494528049225e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.229999999999999982e-01,1.709219999999999828e+01,1.954416344908631231e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.239999999999999991e-01,1.709219999999999828e+01,1.970979195289211816e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.250000000000000000e-01,1.709219999999999828e+01,1.987542045669795243e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.260000000000000009e-01,1.709219999999999828e+01,2.004104896050375828e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.270000000000000018e-01,1.709219999999999828e+01,2.020667746430957834e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.280000000000000027e-01,1.709219999999999828e+01,2.037230596811538419e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.290000000000000036e-01,1.709219999999999828e+01,2.053793447192120425e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.300000000000000044e-01,1.709219999999999828e+01,2.070356297572703852e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.310000000000000053e-01,1.709219999999999828e+01,2.086919147953284437e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.320000000000000062e-01,1.709219999999999828e+01,2.103481998333866443e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.330000000000000071e-01,1.709219999999999828e+01,2.120044848714447028e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.340000000000000080e-01,1.709219999999999828e+01,2.136607699095029034e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.350000000000000089e-01,1.709219999999999828e+01,2.153170549475611040e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.360000000000000098e-01,1.709219999999999828e+01,2.169733399856193046e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.370000000000000107e-01,1.709219999999999828e+01,2.186296250236773631e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.380000000000000115e-01,1.709219999999999828e+01,2.202859100617355637e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.390000000000000124e-01,1.709219999999999828e+01,2.219421950997936221e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.400000000000000133e-01,1.709219999999999828e+01,2.235984801378519649e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.410000000000000142e-01,1.709219999999999828e+01,2.252547651759100233e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.420000000000000151e-01,1.709219999999999828e+01,2.269110502139682239e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.430000000000000160e-01,1.709219999999999828e+01,2.278960000000000008e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.440000000000000169e-01,1.709219999999999828e+01,2.278960000000000008e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.450000000000000178e-01,1.709219999999999828e+01,2.278960000000000008e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.460000000000000187e-01,1.709219999999999828e+01,2.278960000000000008e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.470000000000000195e-01,1.709219999999999828e+01,2.278960000000000008e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.480000000000000204e-01,1.709219999999999828e+01,2.278960000000000008e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.490000000000000213e-01,1.709219999999999828e+01,2.278960000000000008e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.499999999999999944e-01,1.709219999999999828e+01,2.278960000000000008e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.509999999999999953e-01,1.709219999999999828e+01,2.278960000000000008e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.519999999999999962e-01,1.705973589199911089e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.529999999999999971e-01,1.689410738819327662e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.539999999999999980e-01,1.672847888438744235e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.549999999999999989e-01,1.656285038058166492e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.559999999999999998e-01,1.639722187677583065e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.570000000000000007e-01,1.623159337297002480e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.580000000000000016e-01,1.606596486916419053e+01,2.278960000000000008e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.590000000000000024e-01,1.590033636535835626e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.600000000000000033e-01,1.573470786155257883e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.610000000000000042e-01,1.556907935774674456e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.620000000000000051e-01,1.540345085394093871e+01,2.278960000000000008e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.630000000000000060e-01,1.523782235013510444e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.640000000000000069e-01,1.507219384632929859e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.650000000000000078e-01,1.490656534252349275e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.660000000000000087e-01,1.474093683871765847e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.670000000000000095e-01,1.457530833491185263e+01,2.278960000000000008e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.680000000000000104e-01,1.440967983110604678e+01,2.278960000000000008e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.690000000000000113e-01,1.424405132730021251e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.700000000000000122e-01,1.407842282349440666e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.710000000000000131e-01,1.391279431968857239e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.720000000000000140e-01,1.374716581588279496e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.730000000000000149e-01,1.358153731207696069e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.740000000000000158e-01,1.341590880827112642e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.749999999999999889e-01,1.325028030446532057e+01,2.278960000000000008e+01,6.104357142857143259e+00,8.139142857142859455e+00,2.848699999999999832e+01,3.571428571428572063e-01
1.759999999999999898e-01,1.308465180065948630e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.769999999999999907e-01,1.291902329685370887e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.779999999999999916e-01,1.275339479304787460e+01,2.278960000000000008e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.789999999999999925e-01,1.258776628924204033e+01,2.278960000000000008e+01,6.104357142857141483e+00,8.139142857142855902e+00,2.848699999999999832e+01,3.571428571428570953e-01
1.799999999999999933e-01,1.242213778543623448e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.809999999999999942e-01,1.225650928163042863e+01,2.278960000000000008e+01,6.104357142857142371e+00,8.139142857142857679e+00,2.848699999999999832e+01,3.571428571428571508e-01
1.819999999999999951e-01,1.209088077782462278e+01,2.278960000000000008e+01,6.045440388912311391e+00,8.198059611087687770e+00,2.848699999999999832e+01,3.597281045339842942e-01
1.829999999999999960e-01,1.192525227401878851e+01,2.278960000000000008e+01,5.962626137009394256e+00,8.280873862990604906e+00,2.848699999999999832e+01,3.633619661157108660e-01
1.839999999999999969e-01,1.175962377021298266e+01,2.278960000000000008e+01,5.879811885106491331e+00,8.363688114893509606e+00,2.848699999999999832e+01,3.669958276974369382e-01
1.849999999999999978e-01,1.159399526640717681e+01,2.278960000000000008e+01,5.796997633203588407e+00,8.446502366796410755e+00,2.848699999999999832e+01,3.706296892791628994e-01
1.859999999999999987e-01,1.142836676260134254e+01,2.278960000000000008e+01,5.714183381300671272e+00,8.529316618699327890e+00,2.848699999999999832e+01,3.742635508608895267e-01
1.869999999999999996e-01,1.126273825879553669e+01,2.278960000000000008e+01,5.631369129397768347e+00,8.612130870602230814e+00,2.848699999999999832e+01,3.778974124426155434e-01
1.880000000000000004e-01,1.109710975498970242e+01,2.278960000000000008e+01,5.548554877494851212e+00,8.694945122505147950e+00,2.848699999999999832e+01,3.815312740243421707e-01
1.890000000000000013e-01,1.093148125118386815e+01,2.278960000000000008e+01,5.465740625591934077e+00,8.777759374408065085e+00,2.848699999999999832e+01,3.851651356060687981e-01
1.900000000000000022e-01,1.076585274737809073e+01,2.278960000000000008e+01,5.382926373689045363e+00,8.860573626310953799e+00,2.848699999999999832e+01,3.887989971877941486e-01
1.910000000000000031e-01,1.060022424357225646e+01,2.278960000000000008e+01,5.300112121786128228e+00,8.943387878213869158e+00,2.848699999999999832e+01,3.924328587695207204e-01
1.920000000000000040e-01,1.043459573976645061e+01,2.278960000000000008e+01,5.217297869883225303e+00,9.026202130116292466e+00,2.848699999999999832e+01,3.960667203512256984e-01
1.930000000000000049e-01,1.026896723596061634e+01,2.278960000000000008e+01,5.134483617980308168e+00,9.109016382015433066e+00,2.848699999999999832e+01,3.997005819327865694e-01
1.940000000000000058e-01,1.010333873215483891e+01,2.278960000000000008e+01,5.051669366077419454e+00,9.191830633927184024e+00,2.848699999999999832e+01,4.033344435149008311e-01
1.950000000000000067e-01,9.937710228349004637e+00,2.278960000000000008e+01,4.968855114174502319e+00,9.274644885828424279e+00,2.848699999999999832e+01,4.069683050965539062e-01
1.960000000000000075e-01,9.772081724543170367e+00,2.278960000000000008e+01,4.886040862271585183e+00,9.357459137730247178e+00,2.848699999999999832e+01,4.106021666782324608e-01
1.970000000000000084e-01,9.606453220737364518e+00,2.278960000000000008e+01,4.803226610368682259e+00,9.440273389632446666e+00,2.848699999999999832e+01,4.142360282599276133e-01
1.980000000000000093e-01,9.440824716931530247e+00,2.278960000000000008e+01,4.720412358465765124e+00,9.523087641534916159e+00,2.848699999999999832e+01,4.178698898416346452e-01
1.990000000000000102e-01,9.275196213125724398e+00,2.278960000000000008e+01,4.637598106562862199e+00,9.605901893437541972e+00,2.848699999999999832e+01,4.215037514233484495e-01
2.000000000000000111e-01,9.109567709319918549e+00,2.278960000000000008e+01,4.554783854659959275e+00,9.688716145340276142e+00,2.848699999999999832e+01,4.251376130050670277e-01
2.010000000000000120e-01,8.943939205514084279e+00,2.278960000000000008e+01,4.471969602757042139e+00,9.771530397243090249e+00,2.848699999999999832e+01,4.287714745867891586e-01
2.020000000000000129e-01,8.778310701708278430e+00,2.278960000000000008e+01,4.389155350854139215e+00,9.854344649145934554e+00,2.848699999999999832e+01,4.324053361685125663e-01
2.030000000000000138e-01,8.612682197902472581e+00,2.278960000000000008e+01,4.306341098951236290e+00,9.937158901048803727e+00,2.848699999999999832e+01,4.360391977502370842e-01
2.040000000000000147e-01,8.447053694096666732e+00,2.278960000000000008e+01,4.223526847048333366e+00,1.001997315295168711e+01,2.848699999999999832e+01,4.396730593319622682e-01
2.050000000000000155e-01,8.281425190290832461e+00,2.278960000000000008e+01,4.140712595145416230e+00,1.010278740485459359e+01,2.848699999999999832e+01,4.433069209136883959e-01
2.059999999999999887e-01,8.115796686484998190e+00,2.278960000000000008e+01,4.057898343242499095e+00,1.018560165675750540e+01,2.848699999999999832e+01,4.469407824954148012e-01
2.069999999999999896e-01,7.950168182679220763e+00,2.278960000000000008e+01,3.975084091339610382e+00,1.026841590866039233e+01,2.848699999999999832e+01,4.505746440771400962e-01
2.079999999999999905e-01,7.784539678873386492e+00,2.278960000000000008e+01,3.892269839436693246e+00,1.035123016056330592e+01,2.848699999999999832e+01,4.542085056588666125e-01
2.089999999999999913e-01,7.618911175067580643e+00,2.278960000000000008e+01,3.809455587533790322e+00,1.043404441246620884e+01,2.848699999999999832e+01,4.578423672405925737e-01
2.099999999999999922e-01,7.453282671261746373e+00,2.278960000000000008e+01,3.726641335630873186e+00,1.051685866436912775e+01,2.848699999999999832e+01,4.614762288223192566e-01
2.109999999999999931e-01,7.287654167455968945e+00,2.278960000000000008e+01,3.643827083727984473e+00,1.059967291627201469e+01,2.848699999999999832e+01,4.651100904040446071e-01
2.119999999999999940e-01,7.122025663650134675e+00,2.278960000000000008e+01,3.561012831825067337e+00,1.068248716817493005e+01,2.848699999999999832e+01,4.687439519857711789e-01
2.129999999999999949e-01,6.956397159844300404e+00,2.278960000000000008e+01,3.478198579922150202e+00,1.076530142007784896e+01,2.848699999999999832e+01,4.723778135674978618e-01
2.139999999999999958e-01,6.790768656038494555e+00,2.278960000000000008e+01,3.395384328019247278e+00,1.084811567198075188e+01,2.848699999999999832e+01,4.760116751492238230e-01
2.149999999999999967e-01,6.625140152232660284e+00,2.278960000000000008e+01,3.312570076116330142e+00,1.093092992388366902e+01,2.848699999999999832e+01,4.796455367309504503e-01
2.159999999999999976e-01,6.459511648426854435e+00,2.278960000000000008e+01,3.229755824213427218e+00,1.101374417579175180e+01,2.848699999999999832e+01,4.832793983129037851e-01
2.169999999999999984e-01,6.293883144621048586e+00,2.278960000000000008e+01,3.146941572310524293e+00,1.109655842769078582e+01,2.848699999999999832e+01,4.869132598944599932e-01
2.179999999999999993e-01,6.128254640815214316e+00,2.278960000000000008e+01,3.064127320407607158e+00,1.117937267959261227e+01,2.848699999999999832e+01,4.905471214761387699e-01
2.190000000000000002e-01,5.962626137009408467e+00,2.278960000000000008e+01,2.981313068504704233e+00,1.126218693149531092e+01,2.848699999999999832e+01,4.941809830578558493e-01
2.200000000000000011e-01,5.796997633203602618e+00,2.278960000000000008e+01,2.898498816601801309e+00,1.134500118339819785e+01,2.848699999999999832e+01,4.978148446395811444e-01
2.210000000000000020e-01,5.631369129397796769e+00,2.278960000000000008e+01,2.815684564698898384e+00,1.139480000000000004e+01,2.842096912939779685e+01,5.000000000000000000e-01
2.220000000000000029e-01,5.465740625591962498e+00,2.278960000000000008e+01,2.732870312795981249e+00,1.139480000000000004e+01,2.825534062559196258e+01,5.000000000000000000e-01
2.230000000000000038e-01,5.300112121786128228e+00,2.278960000000000008e+01,2.650056060893064114e+00,1.139480000000000004e+01,2.808971212178612831e+01,5.000000000000000000e-01
2.240000000000000047e-01,5.134483617980350800e+00,2.278960000000000008e+01,2.567241808990175400e+00,1.139480000000000004e+01,2.792408361798035088e+01,5.000000000000000000e-01
2.250000000000000056e-01,4.968855114174516530e+00,2.278960000000000008e+01,2.484427557087258265e+00,1.139480000000000004e+01,2.775845511417451661e+01,5.000000000000000000e-01
2.260000000000000064e-01,4.803226610368682259e+00,2.278960000000000008e+01,2.401613305184341129e+00,1.139480000000000004e+01,2.759282661036868234e+01,5.000000000000000000e-01
2.270000000000000073e-01,4.637598106562876410e+00,2.278960000000000008e+01,2.318799053281438205e+00,1.139480000000000004e+01,2.742719810656287649e+01,5.000000000000000000e-01
2.280000000000000082e-01,4.471969602757042139e+00,2.278960000000000008e+01,2.235984801378521070e+00,1.139480000000000004e+01,2.726156960275704222e+01,5.000000000000000000e-01
2.290000000000000091e-01,4.306341098951264712e+00,2.278960000000000008e+01,2.153170549475632356e+00,1.139480000000000004e+01,2.709594109895126479e+01,5.000000000000000000e-01
2.300000000000000100e-01,4.140712595145430441e+00,2.278960000000000008e+01,2.070356297572715221e+00,1.139480000000000004e+01,2.693031259514543052e+01,5.000000000000000000e-01
2.310000000000000109e-01,3.975084091339624592e+00,2.278960000000000008e+01,1.987542045669812296e+00,1.139480000000000004e+01,2.676468409133962467e+01,5.000000000000000000e-01
2.320000000000000118e-01,3.809455587533790322e+00,2.278960000000000008e+01,1.904727793766895161e+00,1.139480000000000004e+01,2.659905558753379040e+01,5.000000000000000000e-01
2.330000000000000127e-01,3.643827083727984473e+00,2.278960000000000008e+01,1.821913541863992236e+00,1.139480000000000004e+01,2.643342708372798455e+01,5.000000000000000000e-01
2.340000000000000135e-01,3.478198579922178624e+00,2.278960000000000008e+01,1.739099289961089312e+00,1.139480000000000004e+01,2.626779857992217870e+01,5.000000000000000000e-01
2.350000000000000144e-01,3.312570076116344353e+00,2.278960000000000008e+01,1.656285038058172177e+00,1.139480000000000004e+01,2.610217007611634443e+01,5.000000000000000000e-01
2.360000000000000153e-01,3.146941572310510082e+00,2.278960000000000008e+01,1.573470786155255041e+00,1.139480000000000004e+01,2.593654157231051016e+01,5.000000000000000000e-01
2.370000000000000162e-01,2.981313068504704233e+00,2.278960000000000008e+01,1.490656534252352117e+00,1.139480000000000004e+01,2.577091306850470431e+01,5.000000000000000000e-01
2.380000000000000171e-01,2.815684564698898384e+00,2.278960000000000008e+01,1.407842282349449192e+00,1.139480000000000004e+01,2.560528456469889846e+01,5.000000000000000000e-01
2.389999999999999902e-01,2.650056060893092535e+00,2.278960000000000008e+01,1.325028030446546268e+00,1.139480000000000004e+01,2.543965606089309262e+01,5.000000000000000000e-01
2.399999999999999911e-01,2.484427557087258265e+00,2.278960000000000008e+01,1.242213778543629132e+00,1.139480000000000004e+01,2.527402755708725834e+01,5.000000000000000000e-01
2.409999999999999920e-01,2.318799053281452416e+00,2.278960000000000008e+01,1.159399526640726208e+00,1.139480000000000004e+01,2.510839905328145250e+01,5.000000000000000000e-01
2.419999999999999929e-01,2.153170549475646567e+00,2.278960000000000008e+01,1.076585274737823283e+00,1.139480000000000004e+01,2.494277054947564665e+01,5.000000000000000000e-01
2.429999999999999938e-01,1.987542045669812296e+00,2.278960000000000008e+01,9.937710228349061481e-01,1.139480000000000004e+01,2.477714204566981238e+01,5.000000000000000000e-01
2.439999999999999947e-01,1.821913541864006447e+00,2.278960000000000008e+01,9.109567709320032236e-01,1.139480000000000004e+01,2.461151354186400653e+01,5.000000000000000000e-01
2.449999999999999956e-01,1.656285038058172177e+00,2.278960000000000008e+01,8.281425190290860883e-01,1.139480000000000004e+01,2.444588503805817226e+01,5.000000000000000000e-01
2.459999999999999964e-01,1.490656534252394749e+00,2.278960000000000008e+01,7.453282671261973746e-01,1.139480000000000004e+01,2.428025653425239483e+01,5.000000000000000000e-01
2.469999999999999973e-01,1.325028030446560479e+00,2.278960000000000008e+01,6.625140152232802393e-01,1.139480000000000004e+01,2.411462803044656056e+01,5.000000000000000000e-01
2.479999999999999982e-01,1.159399526640754630e+00,2.278960000000000008e+01,5.796997633203773148e-01,1.139480000000000004e+01,2.394899952664075471e+01,5.000000000000000000e-01
2.489999999999999991e-01,9.937710228349203589e-01,2.278960000000000008e+01,4.968855114174601795e-01,1.139480000000000004e+01,2.378337102283492044e+01,5.000000000000000000e-01
2.500000000000000000e-01,8.281425190290860883e-01,2.278960000000000008e+01,4.140712595145430441e-01,1.139480000000000004e+01,2.361774251902908617e+01,5.000000000000000000e-01


==> anc/data/quota.csv <==
parameter,u1,u2,total,c1,c2,T,R1,R2,tau,lp_tau,error,violation
0.2,1.2208714285714284,1.6278285714285714,2.8487,17.0922,22.7896,5.6974,169.92858250410532,103.2702238389217,0.07142857142857142,0.07142857142857144,1.3877787807814457e-17,0.0
0.21666666666666667,1.3226107142857142,1.7634809523809525,3.0860916666666665,17.0922,22.7896,6.172183333333333,169.82684321839105,103.1345714579693,0.07738095238095238,0.07738095238095238,0.0,0.0
0.23333333333333334,1.42435,1.8991333333333336,3.323483333333334,17.0922,22.7896,6.646966666666667,169.72510393267675,102.99891907701692,0.08333333333333334,0.08333333333333334,0.0,8.881784197001252e-16
0.25,1.5260892857142854,2.034785714285714,3.5608749999999993,17.0922,22.7896,7.12175,169.62336464696247,102.86326669606454,0.08928571428571427,0.08928571428571427,0.0,8.881784197001252e-16
0.2666666666666667,1.6278285714285716,2.170438095238096,3.7982666666666676,17.0922,22.7896,7.596533333333334,169.52162536124817,102.72761431511216,0.09523809523809526,0.09523809523809525,1.3877787807814457e-17,8.881784197001252e-16
0.2833333333333333,1.729567857142857,2.306090476190476,4.035658333333333,17.0922,22.7896,8.071316666666666,169.4198860755339,102.59196193415978,0.10119047619047619,0.10119047619047618,1.3877787807814457e-17,0.0
0.30000000000000004,1.8313071428571428,2.441742857142857,4.27305,17.0922,22.7896,8.546100000000001,169.3181467898196,102.4563095532074,0.10714285714285715,0.10714285714285716,1.3877787807814457e-17,1.7763568394002505e-15
0.3166666666666667,1.9330464285714282,2.577395238095238,4.510441666666666,17.0922,22.7896,9.020883333333334,169.21640750410532,102.32065717225503,0.11309523809523808,0.11309523809523811,2.7755575615628914e-17,1.7763568394002505e-15
0.33333333333333337,2.034785714285714,2.713047619047619,4.7478333333333325,17.0922,22.7896,9.495666666666667,169.11466821839105,102.18500479130265,0.11904761904761904,0.11904761904761905,1.3877787807814457e-17,1.7763568394002505e-15
0.35000000000000003,2.136525,2.8487,4.985225,17.0922,22.7896,9.97045,169.01292893267674,102.04935241035027,0.125,0.125,0.0,0.0
0.3666666666666667,2.238264285714285,2.9843523809523806,5.222616666666665,17.0922,22.7896,10.445233333333334,168.91118964696247,101.91370002939787,0.13095238095238093,0.130952380952381,5.551115123125783e-17,3.552713678800501e-15
0.3833333333333334,2.3400035714285714,3.120004761904762,5.460008333333334,17.0922,22.7896,10.920016666666669,168.80945036124817,101.7780476484455,0.13690476190476192,0.13690476190476195,2.7755575615628914e-17,1.7763568394002505e-15
0.4,2.4417428571428568,3.255657142857143,5.6974,17.0922,22.7896,11.3948,168.7077110755339,101.64239526749311,0.14285714285714285,0.14285714285714288,2.7755575615628914e-17,0.0
0.41666666666666674,2.543482142857143,3.3913095238095243,5.934791666666667,17.0922,22.7896,11.869583333333335,168.60597178981962,101.50674288654074,0.14880952380952384,0.1488095238095238,2.7755575615628914e-17,0.0
0.4333333333333334,2.6452214285714284,3.526961904761905,6.172183333333333,17.0922,22.7896,12.344366666666668,168.50423250410532,101.37109050558836,0.15476190476190477,0.1547619047619048,2.7755575615628914e-17,1.7763568394002505e-15
0.45000000000000007,2.7469607142857138,3.662614285714285,6.4095749999999985,17.0922,22.7896,12.81915,168.40249321839104,101.23543812463598,0.1607142857142857,0.16071428571428573,2.7755575615628914e-17,3.552713678800501e-15
0.46666666666666673,2.8487,3.798266666666667,6.646966666666668,17.0922,22.7896,13.293933333333335,168.30075393267674,101.0997857436836,0.16666666666666669,0.16666666666666669,0.0,0.0
0.4833333333333334,2.9504392857142854,3.9339190476190478,6.884358333333333,17.0922,22.7896,13.768716666666668,168.19901464696247,100.96413336273122,0.17261904761904762,0.17261904761904764,2.7755575615628914e-17,1.7763568394002505e-15
0.5,3.0521785714285707,4.069571428571428,7.121749999999999,17.0922,22.7896,14.2435,168.09727536124817,100.82848098177884,0.17857142857142855,0.17857142857142855,0.0,1.7763568394002505e-15
0.5166666666666667,3.153917857142857,4.20522380952381,7.359141666666667,17.0922,22.7896,14.718283333333334,167.9955360755339,100.69282860082645,0.18452380952380953,0.18452380952380956,2.7755575615628914e-17,0.0
0.5333333333333334,3.2556571428571432,4.340876190476192,7.596533333333335,17.0922,22.7896,15.193066666666668,167.89379678981962,100.55717621987407,0.19047619047619052,0.1904761904761905,2.7755575615628914e-17,1.7763568394002505e-15
0.55,3.3573964285714286,4.476528571428572,7.833925000000001,17.0922,22.7896,15.66785,167.79205750410532,100.42152383892169,0.19642857142857145,0.19642857142857142,2.7755575615628914e-17,1.7763568394002505e-15
0.5666666666666668,3.459135714285714,4.612180952380952,8.071316666666666,17.0922,22.7896,16.142633333333336,167.69031821839104,100.28587145796931,0.20238095238095238,0.2023809523809524,2.7755575615628914e-17,3.552713678800501e-15
0.5833333333333335,3.5608750000000002,4.747833333333334,8.308708333333335,17.0922,22.7896,16.61741666666667,167.58857893267674,100.15021907701693,0.20833333333333337,0.2083333333333334,2.7755575615628914e-17,0.0
0.6000000000000001,3.6626142857142856,4.883485714285714,8.5461,17.0922,22.7896,17.092200000000002,167.48683964696247,100.01456669606455,0.2142857142857143,0.21428571428571433,2.7755575615628914e-17,3.552713678800501e-15
0.6166666666666667,3.764353571428571,5.0191380952380955,8.783491666666666,17.0922,22.7896,17.566983333333333,167.3851003612482,99.87891431511217,0.22023809523809523,0.22023809523809523,0.0,2.7755575615628914e-17
0.6333333333333334,3.8660928571428563,5.154790476190476,9.020883333333332,17.0922,22.7896,18.041766666666668,167.2833610755339,99.74326193415979,0.22619047619047616,0.22619047619047622,5.551115123125783e-17,3.552713678800501e-15
0.6500000000000001,3.9678321428571426,5.290442857142858,9.258275000000001,17.0922,22.7896,18.516550000000002,167.18162178981962,99.6076095532074,0.23214285714285715,0.23214285714285718,2.7755575615628914e-17,2.7755575615628914e-17
0.6666666666666667,4.069571428571428,5.426095238095238,9.495666666666665,17.0922,22.7896,18.991333333333333,167.0798825041053,99.47195717225502,0.23809523809523808,0.2380952380952381,2.7755575615628914e-17,3.552713678800501e-15
0.6833333333333335,4.171310714285714,5.56174761904762,9.733058333333334,17.0922,22.7896,19.466116666666668,166.97814321839104,99.33630479130264,0.24404761904761907,0.2440476190476191,2.7755575615628914e-17,0.0
0.7000000000000002,4.27305,5.6974,9.97045,17.0922,22.7896,19.940900000000003,166.87640393267674,99.20065241035026,0.25,0.25000000000000006,5.551115123125783e-17,3.552713678800501e-15
0.7166666666666668,4.374789285714285,5.83305238095238,10.207841666666665,17.0922,22.7896,20.415683333333334,166.77466464696246,99.06500002939788,0.25595238095238093,0.255952380952381,5.551115123125783e-17,3.552713678800501e-15
0.7333333333333334,4.47652857142857,5.968704761904761,10.44523333333333,17.0922,22.7896,20.89046666666667,166.6729253612482,98.9293476484455,0.26190476190476186,0.261904761904762,1.1102230246251565e-16,7.105427357601002e-15
0.7500000000000002,4.5782678571428574,6.104357142857144,10.682625000000002,17.0922,22.7896,21.365250000000007,166.5711860755339,98.79369526749312,0.2678571428571429,0.26785714285714296,5.551115123125783e-17,3.552713678800501e-15
0.7666666666666668,4.680007142857143,6.240009523809524,10.920016666666667,17.0922,22.7896,21.840033333333338,166.4694467898196,98.65804288654074,0.27380952380952384,0.2738095238095239,5.551115123125783e-17,3.552713678800501e-15
0.7833333333333334,4.781746428571428,6.3756619047619045,11.157408333333333,17.0922,22.7896,22.31481666666667,166.3677075041053,98.52239050558836,0.27976190476190477,0.2797619047619048,5.551115123125783e-17,3.552713678800501e-15
0.8,4.8834857142857135,6.511314285714286,11.3948,17.0922,22.7896,22.7896,166.26596821839104,98.38673812463597,0.2857142857142857,0.28571428571428575,5.551115123125783e-17,0.0
0.8166666666666669,4.985225000000001,6.6469666666666685,11.63219166666667,17.0922,22.7896,23.26438333333334,166.16422893267674,98.25108574368359,0.29166666666666674,0.29166666666666674,0.0,0.0
0.8333333333333335,5.086964285714286,6.782619047619049,11.869583333333335,17.0922,22.7896,23.73916666666667,166.06248964696246,98.11543336273121,0.29761904761904767,0.2976190476190476,5.551115123125783e-17,0.0
0.8500000000000001,5.188703571428571,6.91827142857143,12.106975000000002,17.0922,22.7896,24.21395,165.9607503612482,97.97978098177883,0.3035714285714286,0.30357142857142855,5.551115123125783e-17,3.552713678800501e-15
0.8666666666666667,5.290442857142857,7.05392380952381,12.344366666666666,17.0922,22.7896,24.68873333333333,165.85901107553389,97.84412860082645,0.30952380952380953,0.30952380952380953,0.0,0.0
0.8833333333333335,5.392182142857142,7.18957619047619,12.581758333333333,17.0922,22.7896,25.16351666666667,165.7572717898196,97.70847621987407,0.31547619047619047,0.3154761904761906,1.1102230246251565e-16,3.552713678800501e-15
0.9000000000000001,5.4939214285714275,7.32522857142857,12.819149999999997,17.0922,22.7896,25.6383,165.6555325041053,97.57282383892169,0.3214285714285714,0.32142857142857145,5.551115123125783e-17,7.105427357601002e-15
0.9166666666666667,5.595660714285715,7.460880952380954,13.056541666666668,17.0922,22.7896,26.113083333333336,165.55379321839104,97.4371714579693,0.32738095238095244,0.32738095238095244,0.0,0.0
0.9333333333333336,5.6974,7.596533333333334,13.293933333333335,17.0922,22.7896,26.58786666666667,165.45205393267676,97.30151907701692,0.33333333333333337,0.33333333333333337,0.0,0.0
0.9500000000000002,5.799139285714285,7.732185714285714,13.531324999999999,17.0922,22.7896,27.062650000000005,165.35031464696246,97.16586669606454,0.3392857142857143,0.33928571428571436,5.551115123125783e-17,7.105427357601002e-15
0.9666666666666668,5.900878571428571,7.8678380952380955,13.768716666666666,17.0922,22.7896,27.537433333333336,165.2485753612482,97.03021431511216,0.34523809523809523,0.3452380952380953,5.551115123125783e-17,3.552713678800501e-15
0.9833333333333334,6.002617857142856,8.003490476190475,14.00610833333333,17.0922,22.7896,28.012216666666667,165.14683607553388,96.89456193415978,0.35119047619047616,0.35119047619047616,0.0,7.105427357601002e-15
1.0000000000000002,6.104357142857143,8.13914285714286,14.243500000000003,17.0922,22.7896,28.487000000000005,165.0450967898196,96.7589095532074,0.3571428571428572,0.3571428571428572,0.0,5.551115123125783e-17
1.0166666666666668,6.206096428571429,8.274795238095239,14.480891666666668,17.0922,22.7896,28.961783333333337,164.9433575041053,96.62325717225502,0.36309523809523814,0.3630952380952382,5.551115123125783e-17,0.0
1.0333333333333334,6.307835714285714,8.41044761904762,14.718283333333334,17.0922,22.7896,29.436566666666668,164.84161821839103,96.48760479130264,0.36904761904761907,0.3690476190476191,5.551115123125783e-17,0.0
1.0500000000000003,6.409575000000001,8.546100000000003,14.955675000000003,17.0922,22.7896,29.911350000000006,164.73987893267676,96.35195241035026,0.3750000000000001,0.3750000000000001,0.0,0.0
1.0666666666666669,6.5113142857142865,8.681752380952384,15.19306666666667,17.0922,22.7896,30.386133333333337,164.63813964696246,96.21630002939787,0.38095238095238104,0.380952380952381,5.551115123125783e-17,3.552713678800501e-15
1.0833333333333335,6.61305357142857,8.817404761904761,15.43045833333333,17.0922,22.7896,30.860916666666668,164.53640036124818,96.0806476484455,0.38690476190476186,0.3869047619047619,5.551115123125783e-17,7.105427357601002e-15
1.1,6.714792857142857,8.953057142857144,15.667850000000001,17.0922,22.7896,31.3357,164.43466107553388,95.94499526749311,0.3928571428571429,0.39285714285714285,5.551115123125783e-17,3.552713678800501e-15
1.116666666666667,6.816532142857143,9.088709523809525,15.905241666666669,17.0922,22.7896,31.810483333333337,164.3329217898196,95.80934288654073,0.39880952380952384,0.3988095238095239,5.551115123125783e-17,5.551115123125783e-17
1.1333333333333335,6.918271428571428,9.224361904761905,16.142633333333333,17.0922,22.7896,32.28526666666667,164.23118250410533,95.67369050558835,0.40476190476190477,0.4047619047619048,5.551115123125783e-17,7.105427357601002e-15
1.1500000000000001,7.020010714285713,9.360014285714286,16.380025,17.0922,22.7896,32.76005,164.12944321839103,95.53803812463597,0.4107142857142857,0.4107142857142857,0.0,0.0
1.166666666666667,7.1217500000000005,9.495666666666668,16.61741666666667,17.0922,22.7896,33.23483333333334,164.02770393267676,95.4023857436836,0.41666666666666674,0.4166666666666668,5.551115123125783e-17,0.0
1.1833333333333336,7.223489285714286,9.63131904761905,16.854808333333335,17.0922,22.7896,33.70961666666667,163.92596464696246,95.26673336273122,0.42261904761904767,0.42261904761904767,0.0,5.551115123125783e-17
1.2000000000000002,7.325228571428571,9.766971428571429,17.0922,17.0922,22.7896,34.184400000000004,163.82422536124818,95.13108098177884,0.4285714285714286,0.42857142857142866,5.551115123125783e-17,7.105427357601002e-15
1.2166666666666668,7.426967857142855,9.902623809523806,17.329591666666662,17.0922,22.7896,34.65918333333333,163.7224860755339,94.99542860082646,0.4345238095238094,0.43452380952380953,1.1102230246251565e-16,7.105427357601002e-15
1.2333333333333334,7.528707142857142,10.038276190476191,17.566983333333333,17.0922,22.7896,35.133966666666666,163.6207467898196,94.85977621987406,0.44047619047619047,0.44047619047619047,0.0,5.551115123125783e-17
1.2500000000000002,7.630446428571429,10.173928571428574,17.804375000000004,17.0922,22.7896,35.60875000000001,163.51900750410533,94.72412383892168,0.4464285714285715,0.4464285714285715,0.0,0.0
1.2666666666666668,7.732185714285713,10.309580952380951,18.041766666666664,17.0922,22.7896,36.083533333333335,163.41726821839103,94.5884714579693,0.45238095238095233,0.45238095238095244,1.1102230246251565e-16,7.105427357601002e-15
1.2833333333333334,7.833925,10.445233333333334,18.279158333333335,17.0922,22.7896,36.55831666666667,163.31552893267676,94.45281907701693,0.45833333333333337,0.45833333333333337,0.0,0.0
1.3000000000000003,7.935664285714285,10.580885714285715,18.516550000000002,17.0922,22.7896,37.033100000000005,163.21378964696245,94.31716669606455,0.4642857142857143,0.46428571428571436,5.551115123125783e-17,5.551115123125783e-17
1.3166666666666669,8.03740357142857,10.716538095238095,18.753941666666663,17.0922,22.7896,37.50788333333334,163.11205036124818,94.18151431511217,0.47023809523809523,0.4702380952380953,5.551115123125783e-17,1.4210854715202004e-14
1.3333333333333335,8.139142857142856,10.852190476190476,18.99133333333333,17.0922,22.7896,37.98266666666667,163.0103110755339,94.04586193415979,0.47619047619047616,0.4761904761904762,5.551115123125783e-17,7.105427357601002e-15
1.35,8.240882142857144,10.987842857142859,19.228725000000004,17.0922,22.7896,38.45745,162.9085717898196,93.91020955320741,0.4821428571428572,0.4821428571428572,0.0,7.105427357601002e-15
1.366666666666667,8.342621428571428,11.12349523809524,19.466116666666668,17.0922,22.7896,38.932233333333336,162.80683250410533,93.77455717225502,0.48809523809523814,0.4880952380952382,5.551115123125783e-17,0.0
1.3833333333333335,8.444360714285715,11.259147619047619,19.703508333333332,17.0922,22.7896,39.40701666666667,162.70509321839103,93.63890479130264,0.49404761904761907,0.4940476190476191,5.551115123125783e-17,7.105427357601002e-15
1.4000000000000001,8.5461,11.3948,19.9409,17.0922,22.7896,39.8818,162.60335393267675,93.50325241035026,0.5,0.5,0.0,0.0
1.416666666666667,8.5461,11.3948,19.9409,17.0922,22.7896,39.8818,162.60335393267675,93.50325241035026,0.5,0.5,0.0,0.0
1.4333333333333336,8.5461,11.3948,19.9409,17.0922,22.7896,39.8818,162.60335393267675,93.50325241035026,0.5,0.5,0.0,0.0
1.4500000000000002,8.5461,11.3948,19.9409,17.0922,22.7896,39.8818,162.60335393267675,93.50325241035026,0.5,0.5,0.0,0.0
1.4666666666666668,8.5461,11.3948,19.9409,17.0922,22.7896,39.8818,162.60335393267675,93.50325241035026,0.5,0.5,0.0,0.0
1.4833333333333336,8.5461,11.3948,19.9409,17.0922,22.7896,39.8818,162.60335393267675,93.50325241035026,0.5,0.5,0.0,0.0
1.5000000000000002,8.5461,11.3948,19.9409,17.0922,22.7896,39.8818,162.60335393267675,93.50325241035026,0.5,0.5,0.0,0.0
1.5166666666666668,8.5461,11.3948,19.9409,17.0922,22.7896,39.8818,162.60335393267675,93.50325241035026,0.5,0.5,0.0,0.0
1.5333333333333334,8.5461,11.3948,19.9409,17.0922,22.7896,39.8818,162.60335393267675,93.50325241035026,0.5,0.5,0.0,0.0
1.5500000000000003,8.5461,11.3948,19.9409,17.0922,22.7896,39.8818,162.60335393267675,93.50325241035026,0.5,0.5,0.0,0.0
1.5666666666666669,8.5461,11.3948,19.9409,17.0922,22.7896,39.8818,162.60335393267675,93.50325241035026,0.5,0.5,0.0,0.0
1.5833333333333335,8.5461,11.3948,19.9409,17.0922,22.7896,39.8818,162.60335393267675,93.50325241035026,0.5,0.5,0.0,0.0
1.6,8.5461,11.3948,19.9409,17.0922,22.7896,39.8818,162.60335393267675,93.50325241035026,0.5,0.5,0.0,0.0


==> anc/data/quota_selected.csv <==
parameter,u1,u2,total,c1,c2,T,R1,R2,tau,lp_tau,error,violation
0.2,1.2208714285714284,1.6278285714285714,2.8487,17.0922,22.7896,5.6974,169.92858250410532,103.2702238389217,0.07142857142857142,0.07142857142857144,1.3877787807814457e-17,0.0
0.5,3.0521785714285707,4.069571428571428,7.121749999999999,17.0922,22.7896,14.2435,168.09727536124817,100.82848098177884,0.17857142857142855,0.17857142857142855,0.0,1.7763568394002505e-15
0.75,4.5782678571428574,6.104357142857144,10.682625000000002,17.0922,22.7896,21.36525,166.5711860755339,98.79369526749312,0.2678571428571429,0.26785714285714285,5.551115123125783e-17,3.552713678800501e-15
1.0,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
1.2,7.325228571428569,9.766971428571427,17.0922,17.0922,22.7896,34.1844,163.82422536124818,95.13108098177884,0.4285714285714285,0.4285714285714286,1.1102230246251565e-16,0.0
1.4,8.5461,11.3948,19.9409,17.0922,22.7896,39.8818,162.60335393267675,93.50325241035026,0.5,0.5,0.0,0.0
1.6,8.5461,11.3948,19.9409,17.0922,22.7896,39.8818,162.60335393267675,93.50325241035026,0.5,0.5,0.0,0.0


==> anc/data/retention.csv <==
parameter,u1,u2,total,c1,c2,T,R1,R2,tau,lp_tau,error,violation
0.75,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.7525,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.755,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.7575,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.76,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.7625,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.765,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.7675,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.77,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.7725,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.775,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.7775,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.78,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.7825,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.785,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.5530812682253,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.7875,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.290836137199435,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.79,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.028591006173556,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.7925,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,21.766345875147678,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.795,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,21.5041007441218,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.7975,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,21.241855613095936,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.8,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,20.979610482070044,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.8025,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,20.71736535104418,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.805,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,20.4551202200183,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.8075,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,20.192875088992423,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.81,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,19.930629957966545,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.8125,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,19.668384826940667,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.815,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,19.406139695914803,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.8175,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,19.143894564888924,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.8200000000000001,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,18.881649433863046,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.8225,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,18.619404302837168,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.825,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,18.357159171811304,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.8275,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,18.09491404078541,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.83,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,17.832668909759548,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.8325,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,17.57042377873367,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.835,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,17.30817864770779,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.8375,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,17.045933516681913,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.84,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,16.78368838565605,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.8425,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,16.521443254630157,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.845,6.113900938197852,8.129599061802146,14.243499999999997,17.0922,16.259198123604293,28.487,165.0355529944789,96.76845334854812,0.3577012285251666,0.35770122852516667,5.551115123125783e-17,3.552713678800501e-15
0.8475,6.245023503710792,7.998476496289207,14.2435,17.0922,15.996952992578414,28.487,164.90443042896595,96.89957591406105,0.3653727140865888,0.3653727140865888,0.0,0.0
0.85,6.37614606922373,7.867353930776268,14.243499999999997,17.0922,15.734707861552536,28.487,164.77330786345303,97.030698479574,0.37304419964801083,0.3730441996480109,5.551115123125783e-17,3.552713678800501e-15
0.8525,6.50726863473667,7.736231365263329,14.2435,17.0922,15.472462730526658,28.487,164.64218529794007,97.16182104508692,0.380715685209433,0.380715685209433,0.0,0.0
0.855,6.638391200249602,7.605108799750397,14.2435,17.0922,15.210217599500794,28.487,164.51106273242715,97.29294361059986,0.3883871707708547,0.3883871707708547,0.0,0.0
0.8575,6.7695137657625475,7.473986234237451,14.243499999999997,17.0922,14.947972468474902,28.487,164.3799401669142,97.4240661761128,0.3960586563322772,0.3960586563322772,0.0,3.552713678800501e-15
0.86,6.90063633127548,7.342863668724519,14.2435,17.0922,14.685727337449038,28.487,164.24881760140127,97.55518874162574,0.40373014189369894,0.40373014189369894,0.0,0.0
0.8625,7.031758896788419,7.21174110321158,14.243499999999997,17.0922,14.42348220642316,28.487,164.11769503588832,97.68631130713868,0.411401627455121,0.41140162745512104,5.551115123125783e-17,3.552713678800501e-15
0.865,7.162881462301359,7.080618537698641,14.2435,17.0922,14.161237075397281,28.487,163.9865724703754,97.81743387265162,0.41907311301654315,0.41907311301654315,0.0,0.0
0.8675,7.294004027814298,6.9494959721857015,14.2435,17.0922,13.898991944371403,28.487,163.85544990486244,97.94855643816456,0.4267445985779653,0.4267445985779653,0.0,0.0
0.87,7.425126593327229,6.8183734066727695,14.243499999999997,17.0922,13.636746813345539,28.487,163.72432733934951,98.07967900367748,0.4344160841393869,0.434416084139387,5.551115123125783e-17,3.552713678800501e-15
0.8725,7.556249158840176,6.687250841159823,14.2435,17.0922,13.374501682319647,28.487,163.59320477383656,98.21080156919044,0.44208756970080954,0.44208756970080954,0.0,0.0
0.875,7.687371724353108,6.556128275646891,14.2435,17.0922,13.112256551293783,28.487,163.46208220832364,98.34192413470336,0.44975905526223126,0.44975905526223126,0.0,0.0
0.8775,7.818494289866039,6.425005710133959,14.243499999999997,17.0922,12.850011420267919,28.487,163.3309596428107,98.4730467002163,0.45743054082365286,0.4574305408236529,5.551115123125783e-17,3.552713678800501e-15
0.88,7.949616855378986,6.293883144621013,14.2435,17.0922,12.587766289242026,28.487,163.19983707729776,98.60416926572924,0.4651020263850755,0.4651020263850755,0.0,0.0
0.8825000000000001,8.080739420891923,6.162760579108074,14.243499999999997,17.0922,12.325521158216148,28.487,163.06871451178483,98.7352918312422,0.4727735119464975,0.4727735119464976,5.551115123125783e-17,3.552713678800501e-15
0.885,8.211861986404857,6.031638013595142,14.2435,17.0922,12.063276027190284,28.487,162.93759194627188,98.86641439675512,0.48044499750791925,0.4804449975079193,5.551115123125783e-17,5.551115123125783e-17
0.8875,8.342984551917795,5.900515448082203,14.243499999999997,17.0922,11.801030896164406,28.487,162.80646938075895,98.99753696226806,0.4881164830693413,0.4881164830693414,1.1102230246251565e-16,3.552713678800501e-15
0.89,8.474107117430734,5.769392882569264,14.243499999999997,17.0922,11.538785765138527,28.487,162.67534681524603,99.128659527781,0.49578796863076346,0.4957879686307635,5.551115123125783e-17,3.552713678800501e-15
0.8925000000000001,8.5461,5.638270317056325,14.184370317056324,17.0922,11.27654063411265,28.368740634112648,162.60335393267675,99.25978209329394,0.5,0.5,0.0,0.0
0.895,8.5461,5.5071477515433855,14.053247751543385,17.0922,11.014295503086771,28.10649550308677,162.60335393267675,99.39090465880687,0.5,0.5,0.0,0.0
0.8975,8.5461,5.3760251860304535,13.922125186030453,17.0922,10.752050372060907,27.844250372060905,162.60335393267675,99.5220272243198,0.5,0.5,0.0,0.0
0.9,8.5461,5.244902620517514,13.791002620517514,17.0922,10.489805241035029,27.582005241035027,162.60335393267675,99.65314978983275,0.5,0.5,0.0,0.0
0.9025,8.343535879217994,5.113780055004575,13.457315934222569,16.68707175843599,10.22756011000915,26.91463186844514,162.80591805345875,99.78427235534568,0.48814873914522383,0.48814873914522394,1.1102230246251565e-16,3.552713678800501e-15
0.905,8.129599061802137,4.982657489491636,13.112256551293774,16.25919812360428,9.965314978983272,26.22451310258755,163.0198548708746,99.91539492085863,0.4756321048081662,0.4756321048081663,1.1102230246251565e-16,3.552713678800501e-15
0.9075,7.915662244386296,4.851534923978704,12.767197168365001,15.831324488772594,9.703069847957408,25.534394336730003,163.23379168829047,100.04651748637156,0.46311547047110946,0.4631154704711095,5.551115123125783e-17,0.0
0.91,7.701725426970453,4.720412358465758,12.422137785436211,15.40345085394091,9.440824716931516,24.844275570872426,163.4477285057063,100.17764005188451,0.4505988361340526,0.4505988361340527,1.1102230246251565e-16,3.552713678800501e-15
0.9125,7.487788609554612,4.589289792952826,12.07707840250744,14.975577219109226,9.178579585905652,24.15415680501488,163.66166532312215,100.30876261739743,0.43808220179699586,0.4380822017969959,5.551115123125783e-17,0.0
0.915,7.273851792138755,4.458167227439887,11.732019019578642,14.547703584277514,8.916334454879774,23.464038039157288,163.875602140538,100.43988518291037,0.42556556745993823,0.4255655674599383,5.551115123125783e-17,3.552713678800501e-15
0.9175,7.059914974722914,4.327044661926948,11.386959636649863,14.11982994944583,8.654089323853896,22.773919273299725,164.08953895795383,100.57100774842331,0.4130489331228815,0.41304893312288155,5.551115123125783e-17,0.0
0.92,6.845978157307071,4.195922096414009,11.04190025372108,13.691956314614146,8.391844192828017,22.083800507442163,164.3034757753697,100.70213031393625,0.40053229878582464,0.40053229878582475,1.1102230246251565e-16,3.552713678800501e-15
0.9225,6.63204133989123,4.064799530901077,10.696840870792307,13.264082679782462,8.129599061802153,21.393681741584615,164.51741259278552,100.83325287944919,0.3880156644487679,0.38801566444876795,5.551115123125783e-17,0.0
0.925,6.418104522475374,3.9336769653881305,10.351781487863505,12.836209044950749,7.867353930776261,20.70356297572701,164.73134941020137,100.96437544496213,0.37549903011171026,0.3754990301117103,5.551115123125783e-17,0.0
0.9275,6.204167705059531,3.8025543998751985,10.00672210493473,12.408335410119065,7.605108799750397,20.013444209869462,164.94528622761723,101.09549801047507,0.3629823957746534,0.3629823957746535,1.1102230246251565e-16,3.552713678800501e-15
0.9299999999999999,5.99023088764369,3.6714318343622594,9.66166272200595,11.980461775287381,7.342863668724519,19.3233254440119,165.15922304503306,101.226620575988,0.35046576143759667,0.3504657614375967,5.551115123125783e-17,0.0
0.9325,5.7762940702278325,3.5403092688493203,9.316603339077153,11.552588140455669,7.080618537698641,18.63320667815431,165.37315986244892,101.35774314150095,0.33794912710053904,0.33794912710053915,1.1102230246251565e-16,3.552713678800501e-15
0.935,5.562357252811991,3.409186703336381,8.971543956148373,11.124714505623984,6.818373406672762,17.943087912296747,165.58709667986477,101.48886570701387,0.3254324927634823,0.32543249276348235,5.551115123125783e-17,0.0
0.9375,5.348420435396148,3.278064137823449,8.626484573219598,10.6968408707923,6.556128275646898,17.2529691464392,165.8010334972806,101.61998827252681,0.31291585842642544,0.31291585842642555,1.1102230246251565e-16,3.552713678800501e-15
0.94,5.134483617980307,3.14694157231051,8.281425190290818,10.268967235960616,6.29388314462102,16.562850380581637,166.01497031469646,101.75111083803975,0.3003992240893687,0.30039922408936875,5.551115123125783e-17,0.0
0.9425,4.920546800564451,3.015819006797571,7.936365807362022,9.841093601128904,6.031638013595142,15.872731614724046,166.2289071321123,101.88223340355269,0.28788258975231107,0.2878825897523111,5.551115123125783e-17,1.7763568394002505e-15
0.9450000000000001,4.70660998314861,2.884696441284632,7.591306424433242,9.41321996629722,5.769392882569264,15.182612848866484,166.44284394952814,102.01335596906563,0.2753659554152543,0.2753659554152543,0.0,0.0
0.9475,4.492673165732768,2.7535738757716928,7.246247041504461,8.985346331465536,5.5071477515433855,14.492494083008921,166.656780766944,102.14447853457857,0.2628493210781976,0.2628493210781976,0.0,0.0
0.95,4.278736348316925,2.6224513102587608,6.901187658575686,8.557472696633852,5.2449026205175215,13.802375317151373,166.87071758435982,102.2756011000915,0.25033268674114073,0.2503326867411408,5.551115123125783e-17,1.7763568394002505e-15
0.9525,4.064799530901069,2.4913287447458146,6.556128275646883,8.12959906180214,4.982657489491629,13.112256551293768,167.08465440177568,102.40672366560445,0.2378160524040831,0.23781605240408316,5.551115123125783e-17,1.7763568394002505e-15
0.9550000000000001,3.8508627134852267,2.3602061792328755,6.211068892718102,7.701725426970455,4.720412358465751,12.422137785436206,167.29859121919154,102.53784623111738,0.2252994180670263,0.22529941806702636,5.551115123125783e-17,1.7763568394002505e-15
0.9575,3.6369258960693855,2.2290836137199435,5.866009509789329,7.273851792138771,4.458167227439887,11.732019019578658,167.51252803660736,102.66896879663031,0.21278278372996956,0.21278278372996956,0.0,0.0
0.96,3.422989078653543,2.0979610482070044,5.520950126860548,6.845978157307087,4.195922096414009,11.041900253721096,167.72646485402322,102.80009136214326,0.20026614939291276,0.2002661493929128,2.7755575615628914e-17,0.0
0.9625,3.209052261237687,1.9668384826940652,5.1758907439317525,6.4181045224753746,3.9336769653881305,10.351781487863505,167.94040167143908,102.93121392765619,0.18774951505585513,0.18774951505585516,2.7755575615628914e-17,0.0
0.965,2.995115443821845,1.8357159171811332,4.8308313610029785,5.9902308876436905,3.6714318343622665,9.661662722005957,168.1543384888549,103.06233649316913,0.17523288071879833,0.17523288071879836,2.7755575615628914e-17,0.0
0.9675,2.781178626405988,1.704593351668187,4.485771978074175,5.562357252811978,3.409186703336374,8.971543956148352,168.36827530627076,103.19345905868207,0.1627162463817407,0.16271624638174076,5.551115123125783e-17,1.7763568394002505e-15
0.97,2.567241808990146,1.573470786155255,4.140712595145401,5.134483617980294,3.14694157231051,8.281425190290804,168.58221212368662,103.324581624195,0.1501996120446839,0.15019961204468396,5.551115123125783e-17,1.7763568394002505e-15
0.9725,2.353304991574305,1.442348220642316,3.795653212216621,4.70660998314861,2.884696441284632,7.591306424433242,168.79614894110244,103.45570418970794,0.13768297770762716,0.13768297770762716,0.0,0.0
0.975,2.1393681741584625,1.3112256551293768,3.4505938292878393,4.278736348316926,2.6224513102587537,6.9011876585756795,169.0100857585183,103.58682675522088,0.12516634337057037,0.1251663433705704,2.7755575615628914e-17,8.881784197001252e-16
0.9775,1.9254313567426062,1.1801030896164377,3.105534446359044,3.8508627134852134,2.3602061792328755,6.211068892718089,169.22402257593416,103.71794932073382,0.11264970903351273,0.11264970903351276,2.7755575615628914e-17,8.881784197001252e-16
0.98,1.7114945393267644,1.0489805241035057,2.7604750634302704,3.4229890786535293,2.0979610482070115,5.520950126860541,169.43795939334998,103.84907188624675,0.10013307469645596,0.10013307469645598,1.3877787807814457e-17,0.0
0.9825,1.4975577219109224,0.9178579585905595,2.415415680501482,2.9951154438218452,1.835715917181119,4.830831361002964,169.65189621076584,103.9801944517597,0.08761644035939917,0.08761644035939918,1.3877787807814457e-17,0.0
0.985,1.2836209044950802,0.7867353930776275,2.0703562975727077,2.567241808990161,1.573470786155255,4.140712595145416,169.86583302818167,104.11131701727263,0.07509980602234237,0.0750998060223424,2.7755575615628914e-17,8.881784197001252e-16
0.9875,1.0696840870792241,0.6556128275646884,1.7252969146439125,2.1393681741584487,1.3112256551293768,3.4505938292878255,170.07976984559753,104.24243958278558,0.06258317168528477,0.06258317168528478,1.3877787807814457e-17,4.440892098500626e-16
0.99,0.8557472696633822,0.5244902620517493,1.3802375317151316,1.7114945393267647,1.0489805241034986,2.7604750634302633,170.29370666301338,104.3735621482985,0.05006653734822798,0.05006653734822799,6.938893903907228e-18,0.0


==> anc/data/retention_selected.csv <==
parameter,u1,u2,total,c1,c2,T,R1,R2,tau,lp_tau,error,violation
0.75,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.8,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,20.979610482070044,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
0.85,6.37614606922373,7.867353930776268,14.243499999999997,17.0922,15.734707861552536,28.487,164.77330786345303,97.030698479574,0.37304419964801083,0.3730441996480109,5.551115123125783e-17,3.552713678800501e-15
0.9,8.5461,5.244902620517514,13.791002620517514,17.0922,10.489805241035029,27.582005241035027,162.60335393267675,99.65314978983275,0.5,0.5,0.0,0.0
0.95,4.278736348316925,2.6224513102587608,6.901187658575686,8.557472696633852,5.2449026205175215,13.802375317151373,166.87071758435982,102.2756011000915,0.25033268674114073,0.2503326867411408,5.551115123125783e-17,1.7763568394002505e-15
0.99,0.8557472696633822,0.5244902620517493,1.3802375317151316,1.7114945393267647,1.0489805241034986,2.7604750634302633,170.29370666301338,104.3735621482985,0.05006653734822798,0.05006653734822799,6.938893903907228e-18,0.0


==> anc/data/scales.csv <==
parameter,u1,u2,total,c1,c2,T,R1,R2,tau,lp_tau,error,violation
0.1,2.8486999999999987,11.3948,14.2435,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.9999999999999996,0.9999999999999997,1.1102230246251565e-16,0.0
0.10471906355217094,2.8486999999999987,11.3948,14.2435,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.9549359649323073,0.9549359649323075,2.220446049250313e-16,0.0
0.10966082271243616,2.8486999999999982,11.3948,14.243499999999997,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.911902697121197,0.9119026971211973,3.3306690738754696e-16,3.552713678800501e-15
0.11483578662806948,2.8486999999999982,11.3948,14.243499999999997,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.8708086819998044,0.8708086819998047,2.220446049250313e-16,3.552713678800501e-15
0.12025496037968349,2.8486999999999982,11.3948,14.243499999999997,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.8315665290169143,0.8315665290169145,2.220446049250313e-16,3.552713678800501e-15
0.12592986838463874,2.8486999999999987,11.3948,14.2435,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.7940927857921769,0.794092785792177,1.1102230246251565e-16,0.0
0.13187257890487505,2.8486999999999987,11.3948,14.2435,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.7583077606462367,0.7583077606462368,1.1102230246251565e-16,0.0
0.13809572971128287,2.8486999999999987,11.3948,14.2435,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.7241353531283714,0.7241353531283716,2.220446049250313e-16,1.1102230246251565e-16
0.14461255495919245,2.8486999999999987,11.3948,14.2435,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.691502892181239,0.6915028921812391,1.1102230246251565e-16,0.0
0.15143691333213488,2.8486999999999982,11.3948,14.243499999999997,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.6603409815985728,0.660340981598573,2.220446049250313e-16,3.552713678800501e-15
0.15858331751372434,2.8486999999999982,11.3948,14.243499999999997,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.6305833524471804,0.6305833524471806,1.1102230246251565e-16,3.552713678800501e-15
0.16606696505033802,2.8486999999999982,11.3948,14.243499999999997,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.6021667221393976,0.6021667221393978,2.220446049250313e-16,3.552713678800501e-15
0.17390377067022497,2.8486999999999987,11.3948,14.2435,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.5750306598563104,0.5750306598563105,1.1102230246251565e-16,0.0
0.18211040012777444,2.8486999999999987,11.3948,14.2435,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.5491174580355476,0.5491174580355477,1.1102230246251565e-16,0.0
0.19070430564491692,2.8486999999999982,11.3948,14.243499999999997,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.5243720096503515,0.5243720096503516,1.1102230246251565e-16,3.552713678800501e-15
0.19970376302502682,2.8486999999999982,11.3948,14.243499999999997,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.5007416910189517,0.5007416910189519,2.220446049250313e-16,3.552713678800501e-15
0.20912791051825466,2.8486999999999987,11.3948,14.2435,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.4781762498950183,0.47817624989501833,5.551115123125783e-17,0.0
0.21899678952093826,2.8486999999999987,11.3948,14.2435,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.45662769860121155,0.4566276986012116,5.551115123125783e-17,0.0
0.2293313871956453,2.8486999999999982,11.3948,14.243499999999997,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.43605021197856697,0.4360502119785671,1.1102230246251565e-16,3.552713678800501e-15
0.24015368110248306,2.8486999999999987,11.3948,14.2435,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.41640002993469005,0.4164000299346901,5.551115123125783e-17,0.0
0.2514866859365871,2.8622362917565076,11.381263708243493,14.243500000000001,17.0922,22.7896,28.487,168.28721764092023,93.51678870210677,0.39952482564831304,0.39952482564831304,0.0,3.552713678800501e-15
0.2633545024711832,2.9691506608881215,11.274349339111877,14.2435,17.0922,22.7896,28.487,168.18030327178863,93.62370307123838,0.39577173233797447,0.39577173233797447,0.0,0.0
0.2757823688103019,3.078978253800912,11.164521746199087,14.2435,17.0922,22.7896,28.487,168.07047567887582,93.73353066415117,0.3919163740021444,0.39191637400214435,5.551115123125783e-17,0.0
0.2887967140601424,3.191718253033721,11.051781746966276,14.243499999999997,17.0922,22.7896,28.487,167.95773567964304,93.84627066338399,0.3879587793367598,0.3879587793367599,5.551115123125783e-17,3.552713678800501e-15
0.30242521453322196,3.3073634440866924,10.936136555913306,14.243499999999997,17.0922,22.7896,28.487,167.84209048859006,93.96191585443695,0.38389920159768687,0.3838992015976869,5.551115123125783e-17,3.552713678800501e-15
0.3166968526048339,3.4258999033475708,10.817600096652427,14.243499999999997,17.0922,22.7896,28.487,167.72355402932916,94.08045231369783,0.379738129555672,0.37973812955567204,5.551115123125783e-17,3.552713678800501e-15
0.3316419783469811,3.547306705101764,10.696193294898233,14.243499999999997,17.0922,22.7896,28.487,167.602147227575,94.20185911545202,0.37547629778138214,0.37547629778138225,1.1102230246251565e-16,3.552713678800501e-15
0.3472923740708521,3.671555651377898,10.571944348622102,14.243500000000001,17.0922,22.7896,28.487,167.47789828129885,94.32610806172816,0.3711146961288343,0.3711146961288343,0.0,3.552713678800501e-15
0.36368132191509883,3.798611028435143,10.444888971564854,14.243499999999997,17.0922,22.7896,28.487,167.3508429042416,94.45316343878541,0.36665457828359793,0.36665457828359804,1.1102230246251565e-16,3.552713678800501e-15
0.3808436746236477,3.9284293937041057,10.315070606295892,14.243499999999997,17.0922,22.7896,28.487,167.22102453897264,94.58298180405437,0.3620974692419663,0.3620974692419663,0.0,3.552713678800501e-15
0.39881592966356066,4.060959396944523,10.182540603055475,14.243499999999997,17.0922,22.7896,28.487,167.08849453573222,94.71551180729479,0.35744517158898714,0.35744517158898714,0.0,3.552713678800501e-15
0.4176363068405654,4.196141639276315,10.047358360723681,14.243499999999997,17.0922,22.7896,28.487,166.95331229340044,94.85069404962658,0.35269977044699974,0.35269977044699985,1.1102230246251565e-16,3.552713678800501e-15
0.4373448295773113,4.333908573571957,9.909591426428042,14.2435,17.0922,22.7896,28.487,166.8155453591048,94.98846098392222,0.34786363697223444,0.34786363697223444,0.0,0.0
0.4579834100271983,4.474184449465518,9.769315550534483,14.243500000000001,17.0922,22.7896,28.487,166.67526948321122,95.12873685981577,0.3429394302851997,0.34293943028519963,5.551115123125783e-17,3.552713678800501e-15
0.47959593820478136,4.616885305935701,9.626614694064298,14.243499999999997,17.0922,22.7896,28.487,166.53256862674104,95.27143771628596,0.33793009773104565,0.3379300977310457,5.551115123125783e-17,3.552713678800501e-15
0.5022283753222954,4.7619190140569465,9.481580985943053,14.2435,17.0922,22.7896,28.487,166.3875349186198,95.4164714244072,0.3328388733788413,0.3328388733788413,0.0,0.0
0.52592885153079,4.909185372085911,9.33431462791409,14.243500000000001,17.0922,22.7896,28.487,166.24026856059083,95.56373778243616,0.32766927468368345,0.3276692746836834,5.551115123125783e-17,3.552713678800501e-15
0.5507477682737307,5.058576254563531,9.184923745436468,14.243499999999997,17.0922,22.7896,28.487,166.09087767811323,95.7131286649138,0.322425097252658,0.32242509725265805,5.551115123125783e-17,3.552713678800501e-15
0.5767379054707312,5.20997581657039,9.03352418342961,14.2435,17.0922,22.7896,28.487,165.93947811610636,95.86452822692065,0.3171104076747151,0.3171104076747151,0.0,0.0
0.6039545337593545,5.363260753681693,8.880239246318304,14.243499999999997,17.0922,22.7896,28.487,165.78619317899506,96.01781316403196,0.31172953439527873,0.31172953439527873,0.0,3.552713678800501e-15
0.632455532033676,5.518300617536103,8.725199382463893,14.243499999999997,17.0922,22.7896,28.487,165.63115331514064,96.17285302788636,0.30628705663860334,0.30628705663860345,1.1102230246251565e-16,3.552713678800501e-15
0.6623015105295659,5.674958186269473,8.568541813730524,14.243499999999997,17.0922,22.7896,28.487,165.47449574640729,96.32951059661974,0.30078779140416767,0.3007877914041677,5.551115123125783e-17,3.552713678800501e-15
0.6935559397184442,5.83308988838125,8.410410111618752,14.243500000000001,17.0922,22.7896,28.487,165.3163640442955,96.48764229873152,0.29523677858738206,0.295236778587382,5.551115123125783e-17,3.552713678800501e-15
0.7262852852836139,5.992546277910017,8.25095372208998,14.243499999999997,17.0922,22.7896,28.487,165.15690765476674,96.64709868826029,0.2896392642991533,0.2896392642991534,5.551115123125783e-17,3.552713678800501e-15
0.7605591494662136,6.153172558108309,8.090327441891688,14.243499999999997,17.0922,22.7896,28.487,164.99628137456844,96.80772496845857,0.2840006824829462,0.28400068248294624,5.551115123125783e-17,3.552713678800501e-15
0.796450419081375,6.314809150138697,7.928690849861303,14.243500000000001,17.0922,22.7896,28.487,164.83464478253805,96.96936156048896,0.27832663495142707,0.27832663495142707,0.0,3.552713678800501e-15
0.8340354205193566,6.477292302677246,7.766207697322753,14.2435,17.0922,22.7896,28.487,164.6721616299995,97.1318447130275,0.2726228699871083,0.2726228699871083,0.0,0.0
0.8733940820612811,6.640454737719685,7.603045262280312,14.243499999999997,17.0922,22.7896,28.487,164.50899919495706,97.29500714806994,0.2668952596721421,0.26689525967214217,5.551115123125783e-17,3.552713678800501e-15
0.914610103854653,6.804126327353125,7.43937367264687,14.243499999999996,17.0922,22.7896,28.487,164.34532760532363,97.4586787377034,0.2611497761311079,0.26114977613110796,5.551115123125783e-17,7.105427357601002e-15
0.9577711359101306,6.968134795793705,7.275365204206297,14.243500000000001,17.0922,22.7896,28.487,164.18131913688305,97.62268720614396,0.2553924668868711,0.255392466886871,1.1102230246251565e-16,3.552713678800501e-15
1.0029689644980788,7.1323064406084,7.1111935593916,14.243500000000001,17.0922,22.7896,28.487,164.01714749206835,97.78685885095867,0.2496294295430056,0.24962942954300557,2.7755575615628914e-17,3.552713678800501e-15
1.0502997073412943,7.296466866746463,6.947033133253535,14.243499999999997,17.0922,22.7896,28.487,163.85298706593028,97.95101927709672,0.24386678601655265,0.24386678601655268,2.7755575615628914e-17,3.552713678800501e-15
1.099864018018995,7.460441726808922,6.7830582731910765,14.243499999999997,17.0922,22.7896,28.487,163.68901220586784,98.11499413715919,0.23811065655179825,0.23811065655179828,2.7755575615628914e-17,3.552713678800501e-15
1.1517673000167725,7.624057460888555,6.619442539111444,14.2435,17.0922,22.7896,28.487,163.52539647178818,98.27860987123881,0.2323671337491292,0.23236713374912923,2.7755575615628914e-17,2.7755575615628914e-17
1.2061199308776869,7.787142029319167,6.456357970680831,14.243499999999997,17.0922,22.7896,28.487,163.36231190335758,98.44169443966943,0.2266422568427996,0.2266422568427996,0.0,3.552713678800501e-15
1.2630374969312048,7.9495256317825405,6.29397436821746,14.243500000000001,17.0922,22.7896,28.487,163.19992830089421,98.6040780421328,0.22094198645759328,0.22094198645759328,0.0,3.552713678800501e-15
1.3226410390991377,8.1110414064308,6.132458593569198,14.243499999999997,17.0922,22.7896,28.487,163.03841252624596,98.76559381678106,0.21527218006701998,0.21527218006701995,2.7755575615628914e-17,3.552713678800501e-15
1.3850573103013197,8.271526102986797,5.971973897013203,14.243500000000001,17.0922,22.7896,28.487,162.87792782968995,98.92607851333706,0.20963856836498063,0.2096385683649806,2.7755575615628914e-17,3.552713678800501e-15
1.4504190450084287,8.430820724178012,5.812679275821988,14.243500000000001,17.0922,22.7896,28.487,162.71863320849874,99.08537313452827,0.204046732749043,0.20404673274904303,2.7755575615628914e-17,3.552713678800501e-15
1.5188652415151667,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
1.5905414575341017,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
1.6656001197387622,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
1.7442008479142692,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
1.8265107944048482,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
1.9127049995800747,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
2.0029667640758086,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
2.0974880386014085,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
2.196469832142192,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
2.3001226394252448,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
2.408666888557593,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
2.5223334097887236,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
2.6413639263942943,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
2.7660115687249576,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
2.896541412513489,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
3.03323104258495,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
3.17637114316871,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
3.3262661160676603,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
3.4832347279992204,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
3.647610788484793,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
3.8197438597292326,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
4.0,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0


==> anc/data/scales_selected.csv <==
parameter,u1,u2,total,c1,c2,T,R1,R2,tau,lp_tau,error,violation
0.1,2.8486999999999987,11.3948,14.2435,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.9999999999999996,0.9999999999999997,1.1102230246251565e-16,0.0
0.25,2.8487,11.3948,14.243500000000001,17.0922,22.7896,28.487,168.30075393267674,93.50325241035026,0.4,0.39999999999999997,5.551115123125783e-17,3.552713678800501e-15
0.5,4.747833333333333,9.495666666666667,14.243500000000001,17.0922,22.7896,28.487,166.4016205993434,95.4023857436836,0.33333333333333337,0.3333333333333333,5.551115123125783e-17,3.552713678800501e-15
0.75,6.104357142857142,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.2857142857142857,0.2857142857142857,0.0,3.552713678800501e-15
1.0,7.12175,7.12175,14.2435,17.0922,22.7896,28.487,164.02770393267676,97.77630241035025,0.25,0.25,0.0,0.0
2.0,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0
4.0,8.5461,5.6974,14.2435,17.0922,22.7896,28.487,162.60335393267675,99.20065241035026,0.2,0.2,0.0,0.0


==> anc/data/verification.json <==
{
  "LP_checks": 333,
  "maximum_radius_error": 5.648814749292796e-13,
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "baseline": {
    "u": [
      6.1043571428571415,
      8.139142857142856
    ],
    "v": [
      12.208714285714283,
      16.278285714285712
    ],
    "tau": 0.3571428571428571
  },
  "seed": 421
}

==> anc/data/weights.csv <==
parameter,u1,u2,total,c1,c2,T,R1,R2,tau,lp_tau,error,violation
0.1,1.1098831168831167,1.4798441558441557,2.5897272727272727,17.0922,22.7896,28.487,170.03957081579364,103.4182082545061,0.06493506493506493,0.06493506493506494,1.3877787807814457e-17,3.552713678800501e-15
0.10592537251772889,1.1693488917183448,1.5591318556244598,2.7284807473428048,17.0922,22.7896,28.487,169.9801050409584,103.3389205547258,0.06841418259313282,0.06841418259313282,0.0,3.552713678800501e-15
0.11220184543019636,1.2316471859991331,1.6421962479988443,2.8738434339979775,17.0922,22.7896,28.487,169.91780674667763,103.25585616235142,0.07205902025480238,0.07205902025480238,0.0,3.552713678800501e-15
0.11885022274370183,1.2968745796136323,1.7291661061515098,3.026040685765142,17.0922,22.7896,28.487,169.8525793530631,103.16888630419875,0.07587522844418111,0.07587522844418111,0.0,3.552713678800501e-15
0.12589254117941673,1.3651267858582359,1.8201690478109813,3.185295833669217,17.0922,22.7896,28.487,169.78432714681853,103.07788336253928,0.07986840698436924,0.07986840698436924,0.0,3.552713678800501e-15
0.1333521432163324,1.4364981137244766,1.9153308182993023,3.351828932023779,17.0922,22.7896,28.487,169.71295581895228,102.98272159205096,0.08404407353789897,0.08404407353789899,1.3877787807814457e-17,3.552713678800501e-15
0.14125375446227542,1.5110808821188981,2.0147745094918643,3.5258553916107624,17.0922,22.7896,28.487,169.63837305055785,102.8832779008584,0.08840762933495386,0.08840762933495387,1.3877787807814457e-17,3.552713678800501e-15
0.14962356560944334,1.5889647860229232,2.118619714697231,3.707584500720154,17.0922,22.7896,28.487,169.56048914665382,102.77943269565303,0.09296432208977916,0.09296432208977917,1.3877787807814457e-17,3.552713678800501e-15
0.15848931924611134,1.6702362152741324,2.22698162036551,3.8972178356396423,17.0922,22.7896,28.487,169.4792177174026,102.67107078998475,0.09771920614514998,0.09771920614515,2.7755575615628914e-17,3.552713678800501e-15
0.16788040181225602,1.7549775274217083,2.3399700365622778,4.094947563983986,17.0922,22.7896,28.487,169.39447640525503,102.55808237378798,0.10267709992989249,0.1026770999298925,1.3877787807814457e-17,3.552713678800501e-15
0.1778279410038923,1.8432662769766996,2.4576883693022666,4.300954646278966,17.0922,22.7896,28.487,169.30618765570006,102.440364041048,0.10784254086523092,0.10784254086523094,2.7755575615628914e-17,3.552713678800501e-15
0.18836490894898006,1.9351744043389751,2.580232539118634,4.515406943457609,17.0922,22.7896,28.487,169.21427952833778,102.31781987123162,0.1132197379119701,0.11321973791197011,1.3877787807814457e-17,3.552713678800501e-15
0.19952623149688797,2.0307673887305993,2.707689851640799,4.738457240371398,17.0922,22.7896,28.487,169.11868654394615,102.19036255870947,0.11881252201182992,0.11881252201182994,2.7755575615628914e-17,3.552713678800501e-15
0.21134890398366465,2.1301033705894357,2.8401378274525815,4.970241198042017,17.0922,22.7896,28.487,169.0193505620873,102.05791458289768,0.12462429474201309,0.12462429474201309,0.0,3.552713678800501e-15
0.223872113856834,2.233232250062286,2.9776430000830483,5.210875250145334,17.0922,22.7896,28.487,168.91622168261446,101.92040941026721,0.130657975571447,0.130657975571447,0.0,3.552713678800501e-15
0.23713737056616552,2.3401947694643876,3.120259692619184,5.460454462083572,17.0922,22.7896,28.487,168.80925916321237,101.77779271773107,0.1369159481789581,0.13691594817895814,2.7755575615628914e-17,3.552713678800501e-15
0.251188643150958,2.451021588817512,3.2680287850900163,5.719050373907528,17.0922,22.7896,28.487,168.69843234385922,101.63002362526025,0.14340000636650124,0.14340000636650124,0.0,3.552713678800501e-15
0.26607250597988097,2.565732364812914,3.4209764864172185,5.986708851230132,17.0922,22.7896,28.487,168.58372156786385,101.47707592393304,0.15011130017276383,0.15011130017276383,0.0,3.552713678800501e-15
0.28183829312644537,2.684334844734383,3.579113126312511,6.263447971046894,17.0922,22.7896,28.487,168.46511908794236,101.31893928403775,0.15705028286202966,0.15705028286202968,2.7755575615628914e-17,3.552713678800501e-15
0.298538261891796,2.806823987982259,3.7424319839763456,6.549255971958605,17.0922,22.7896,28.487,168.3426299446945,101.15562042637391,0.16421665952786998,0.16421665952787,2.7755575615628914e-17,3.552713678800501e-15
0.31622776601683794,2.933181128819838,3.9109081717597847,6.844089300579623,17.0922,22.7896,28.487,168.21627280385692,100.98714423859047,0.1716093381086015,0.17160933810860152,2.7755575615628914e-17,3.552713678800501e-15
0.33496543915782767,3.0633731947747034,4.084497593032938,7.1478707878076415,17.0922,22.7896,28.487,168.08608073790205,100.81355481731732,0.17922638365890312,0.1792263836589031,2.7755575615628914e-17,3.552713678800501e-15
0.35481338923357547,3.197351995723326,4.263135994297768,7.460487990021093,17.0922,22.7896,28.487,167.95210193695343,100.63491641605249,0.18706497675684383,0.18706497675684383,0.0,3.552713678800501e-15
0.3758374042884442,3.335053599022611,4.4467381320301484,7.78179173105276,17.0922,22.7896,28.487,167.81440033365413,100.45131427832011,0.19512137694519202,0.19512137694519208,5.551115123125783e-17,3.552713678800501e-15
0.3981071705534973,3.476397806083491,4.635197074777988,8.111594880861478,17.0922,22.7896,28.487,167.67305612659325,100.26285533557227,0.2033908921077153,0.20339089210771533,2.7755575615628914e-17,3.552713678800501e-15
0.4216965034285822,3.6212877454705774,4.828383660627437,8.449671406098014,17.0922,22.7896,28.487,167.52816618720618,100.06966874972282,0.21186785466297947,0.21186785466297953,5.551115123125783e-17,3.552713678800501e-15
0.44668359215096315,3.7696095969259904,5.026146129234655,8.795755726160646,17.0922,22.7896,28.487,167.37984433575076,99.8719062811156,0.2205456054180264,0.2205456054180264,0.0,3.552713678800501e-15
0.4731512589614805,3.9212324596314714,5.228309946175296,9.149542405806766,17.0922,22.7896,28.487,167.22822147304527,99.66974246417496,0.22941648586088811,0.22941648586088814,2.7755575615628914e-17,3.552713678800501e-15
0.5011872336272724,4.076008376528828,5.4346778353717715,9.5106862119006,17.0922,22.7896,28.487,167.07344555614793,99.46337457497849,0.2384718395834842,0.23847183958348422,2.7755575615628914e-17,3.552713678800501e-15
0.5308844442309885,4.233772524615453,5.645030032820604,9.878802557436057,17.0922,22.7896,28.487,166.9156814080613,99.25302237752966,0.24770202341509304,0.24770202341509306,2.7755575615628914e-17,3.552713678800501e-15
0.5623413251903491,4.39434357883509,5.859124771780121,10.253468350615211,17.0922,22.7896,28.487,166.75511035384167,99.03892763857014,0.25709642871222493,0.25709642871222493,0.0,3.552713678800501e-15
0.5956621435290105,4.55752425452563,6.076699006034174,10.634223260559803,17.0922,22.7896,28.487,166.59192967815113,98.82135340431608,0.2666435130951914,0.2666435130951914,0.0,3.552713678800501e-15
0.6309573444801932,4.723102030413177,6.297469373884236,11.020571404297414,17.0922,22.7896,28.487,166.42635190226358,98.60058303646602,0.27633084274775493,0.27633084274775493,0.0,3.552713678800501e-15
0.6683439175686147,4.8908500509185995,6.5211334012248,11.4119834521434,17.0922,22.7896,28.487,166.25860388175815,98.37691900912546,0.2861451452076737,0.2861451452076737,0.0,3.552713678800501e-15
0.707945784384138,5.060528203146926,6.747370937529235,11.80789914067616,17.0922,22.7896,28.487,166.08892572952982,98.15068147282102,0.2960723723772789,0.29607237237727896,5.551115123125783e-17,3.552713678800501e-15
0.7498942093324558,5.231884360451758,6.9758458139356785,12.207730174387436,17.0922,22.7896,28.487,165.91756957222498,97.92220659641458,0.30609777327972754,0.30609777327972754,0.0,3.552713678800501e-15
0.7943282347242815,5.404655781005813,7.206207708007751,12.610863489013564,17.0922,22.7896,28.487,165.74479815167095,97.69184470234251,0.31620597588407656,0.3162059758840766,5.551115123125783e-17,3.552713678800501e-15
0.8413951416451951,5.578570646469964,7.438094195293286,13.01666484176325,17.0922,22.7896,28.487,165.5708832862068,97.45995821505697,0.32638107712699155,0.32638107712699155,0.0,3.552713678800501e-15
0.8912509381337457,5.753349722743261,7.671132963657682,13.424482686400943,17.0922,22.7896,28.487,165.3961042099335,97.22691944669258,0.33660674007695096,0.33660674007695096,0.0,3.552713678800501e-15
0.9440608762859236,5.928708121998512,7.904944162664683,13.833652284663195,17.0922,22.7896,28.487,165.22074581067824,96.99310824768558,0.3468662970242867,0.3468662970242867,0.0,3.552713678800501e-15
1.0,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
1.059253725177289,6.280006163715773,8.37334155162103,14.653347715336803,17.0922,22.7896,28.487,164.86944776896098,96.52471085872924,0.3674194172614276,0.3674194172614276,0.0,3.552713678800501e-15
1.1220184543019636,6.455364562971022,8.60715275062803,15.062517313599052,17.0922,22.7896,28.487,164.69408936970572,96.29089965972223,0.37767897420876323,0.3776789742087633,5.551115123125783e-17,3.552713678800501e-15
1.1885022274370183,6.630143639244319,8.840191518992425,15.470335158236743,17.0922,22.7896,28.487,164.51931029343243,96.05786089135783,0.38790463715872264,0.3879046371587227,5.551115123125783e-17,3.552713678800501e-15
1.2589254117941675,6.804058504708472,9.072078006277962,15.876136510986434,17.0922,22.7896,28.487,164.34539542796827,95.8259744040723,0.3980797384016377,0.3980797384016377,0.0,3.552713678800501e-15
1.333521432163324,6.976829925262525,9.302439900350034,16.27926982561256,17.0922,22.7896,28.487,164.1726240074142,95.59561251000022,0.40818794100598665,0.4081879410059867,5.551115123125783e-17,3.552713678800501e-15
1.4125375446227548,7.148186082567358,9.530914776756479,16.67910085932384,17.0922,22.7896,28.487,164.0012678501094,95.36713763359379,0.4182133419084354,0.4182133419084354,0.0,3.552713678800501e-15
1.4962356560944337,7.317864234795685,9.757152313060914,17.0750165478566,17.0922,22.7896,28.487,163.83158969788107,95.14090009728935,0.4281405690780406,0.42814056907804066,5.551115123125783e-17,3.552713678800501e-15
1.584893192461114,7.485612255301108,9.980816340401478,17.466428595702588,17.0922,22.7896,28.487,163.66384167737564,94.91723606994879,0.43795487153795937,0.43795487153795937,0.0,3.552713678800501e-15
1.6788040181225607,7.651190031188654,10.201586708251538,17.85277673944019,17.0922,22.7896,28.487,163.4982639014881,94.69646570209872,0.44764220119052284,0.4476422011905229,5.551115123125783e-17,3.552713678800501e-15
1.7782794100389228,7.814370706879193,10.419160942505592,18.233531649384783,17.0922,22.7896,28.487,163.33508322579755,94.47889146784468,0.4571892855734893,0.4571892855734893,0.0,3.552713678800501e-15
1.883649089489801,7.974941761098831,10.633255681465108,18.60819744256394,17.0922,22.7896,28.487,163.17451217157793,94.26479672888516,0.46658369087062124,0.4665836908706213,5.551115123125783e-17,3.552713678800501e-15
1.9952623149688797,8.132705909185455,10.843607878913941,18.976313788099397,17.0922,22.7896,28.487,163.0167480234913,94.05444453143632,0.47581387470223,0.47581387470223,0.0,3.552713678800501e-15
2.1134890398366477,8.287481826082812,11.049975768110418,19.337457594193232,17.0922,22.7896,28.487,162.86197210659392,93.84807664223985,0.4848692284248261,0.4848692284248262,1.1102230246251565e-16,3.552713678800501e-15
2.23872113856834,8.439104688788293,11.252139585051058,19.691244273839352,17.0922,22.7896,28.487,162.71034924388846,93.6459128252992,0.49374010886768777,0.4937401088676879,1.1102230246251565e-16,3.552713678800501e-15
2.371373705661655,8.587426540243705,11.449902053658274,20.03732859390198,17.0922,22.7896,28.487,162.56202739243304,93.44815035669198,0.5024178596227347,0.5024178596227347,0.0,3.552713678800501e-15
2.511886431509581,8.732316479630793,11.643088639507724,20.375405119138517,17.0922,22.7896,28.487,162.41713745304597,93.25496377084254,0.510894822177999,0.5108948221779991,1.1102230246251565e-16,3.552713678800501e-15
2.6607250597988097,8.873660686691672,11.831547582255563,20.705208268947235,17.0922,22.7896,28.487,162.27579324598508,93.0665048280947,0.5191643373405221,0.5191643373405223,1.1102230246251565e-16,3.552713678800501e-15
2.818382931264455,9.011362289990958,12.015149719987946,21.0265120099789,17.0922,22.7896,28.487,162.1380916426858,92.88290269036231,0.5272207375288704,0.5272207375288704,0.0,3.552713678800501e-15
2.9853826189179604,9.14534109093958,12.193788121252775,21.339129212192354,17.0922,22.7896,28.487,162.00411284173717,92.70426428909748,0.5350593306268111,0.5350593306268111,0.0,3.552713678800501e-15
3.1622776601683795,9.275533156894443,12.367377542525926,21.64291069942037,17.0922,22.7896,28.487,161.8739207757823,92.53067486782433,0.5426763761771126,0.5426763761771127,1.1102230246251565e-16,3.552713678800501e-15
3.3496543915782775,9.401890297732024,12.535853730309366,21.93774402804139,17.0922,22.7896,28.487,161.74756363494473,92.36219868004089,0.5500690547578442,0.5500690547578443,1.1102230246251565e-16,3.552713678800501e-15
3.548133892335755,9.5243794409799,12.699172587973202,22.2235520289531,17.0922,22.7896,28.487,161.62507449169686,92.19887982237705,0.5572354314236845,0.5572354314236847,2.220446049250313e-16,3.552713678800501e-15
3.758374042884443,9.64298192090137,12.857309227868495,22.500291148769865,17.0922,22.7896,28.487,161.50647201177537,92.04074318248176,0.5641744141129504,0.5641744141129504,0.0,3.552713678800501e-15
3.981071705534973,9.757692696896772,13.010256929195696,22.767949626092467,17.0922,22.7896,28.487,161.39176123577997,91.88779548115457,0.570885707919213,0.5708857079192131,1.1102230246251565e-16,3.552713678800501e-15
4.216965034285822,9.868519516249895,13.158026021666528,23.026545537916423,17.0922,22.7896,28.487,161.28093441642685,91.74002638868373,0.577369766106756,0.5773697661067563,2.220446049250313e-16,3.552713678800501e-15
4.466835921509633,9.975482035651998,13.300642714202665,23.276124749854663,17.0922,22.7896,28.487,161.17397189702476,91.5974096961476,0.5836277387142673,0.5836277387142673,0.0,3.552713678800501e-15
4.731512589614805,10.078610915124846,13.43814788683313,23.516758801957977,17.0922,22.7896,28.487,161.0708430175519,91.45990452351712,0.5896614195437011,0.5896614195437012,1.1102230246251565e-16,3.552713678800501e-15
5.011872336272725,10.177946896983684,13.570595862644913,23.7485427596286,17.0922,22.7896,28.487,160.97150703569307,91.32745654770535,0.5954731922738843,0.5954731922738844,1.1102230246251565e-16,3.552713678800501e-15
5.308844442309884,10.273539881375308,13.698053175167077,23.971593056542385,17.0922,22.7896,28.487,160.87591405130144,91.19999923518318,0.601065976373744,0.6010659763737441,1.1102230246251565e-16,3.552713678800501e-15
5.62341325190349,10.365448008737584,13.820597344983446,24.186045353721028,17.0922,22.7896,28.487,160.78400592393916,91.07745506536682,0.6064431734204833,0.6064431734204833,0.0,3.552713678800501e-15
5.956621435290106,10.453736758292576,13.938315677723436,24.392052436016012,17.0922,22.7896,28.487,160.69571717438419,90.95973673262682,0.6116086143558218,0.6116086143558219,1.1102230246251565e-16,3.552713678800501e-15
6.309573444801933,10.538478070440151,14.051304093920201,24.58978216436035,17.0922,22.7896,28.487,160.6109758622366,90.84674831643005,0.6165665081405642,0.6165665081405642,0.0,3.552713678800501e-15
6.683439175686149,10.61974949969136,14.159665999588482,24.779415499279843,17.0922,22.7896,28.487,160.5297044329854,90.73838641076178,0.6213213921959351,0.6213213921959351,0.0,3.552713678800501e-15
7.07945784384138,10.697633403595384,14.263511204793847,24.961144608389233,17.0922,22.7896,28.487,160.45182052908137,90.63454120555642,0.6258780849507604,0.6258780849507604,0.0,3.552713678800501e-15
7.498942093324558,10.772216171989806,14.36295489598641,25.135171067976216,17.0922,22.7896,28.487,160.37723776068694,90.53509751436385,0.6302416407478152,0.6302416407478153,1.1102230246251565e-16,3.552713678800501e-15
7.943282347242818,10.843587499856048,14.458116666474732,25.30170416633078,17.0922,22.7896,28.487,160.3058664328207,90.43993574387552,0.6344173073013449,0.6344173073013452,2.220446049250313e-16,3.552713678800501e-15
8.413951416451951,10.91183970610065,14.549119608134202,25.460959314234852,17.0922,22.7896,28.487,160.2376142265761,90.34893280221605,0.638410485841533,0.638410485841533,0.0,3.552713678800501e-15
8.91250938133746,10.977067099715152,14.636089466286869,25.61315656600202,17.0922,22.7896,28.487,160.1723868329616,90.26196294406338,0.6422266940309119,0.6422266940309118,1.1102230246251565e-16,3.552713678800501e-15
9.440608762859236,11.039365393995938,14.719153858661253,25.75851925265719,17.0922,22.7896,28.487,160.1100885386808,90.178898551689,0.6458715316925814,0.6458715316925814,0.0,3.552713678800501e-15
10.0,11.098831168831166,14.798441558441557,25.89727272727272,17.0922,22.7896,28.487,160.05062276384558,90.09961085190871,0.6493506493506492,0.6493506493506493,1.1102230246251565e-16,3.552713678800501e-15


==> anc/data/weights_selected.csv <==
parameter,u1,u2,total,c1,c2,T,R1,R2,tau,lp_tau,error,violation
0.1,1.1098831168831167,1.4798441558441557,2.5897272727272727,17.0922,22.7896,28.487,170.03957081579364,103.4182082545061,0.06493506493506493,0.06493506493506494,1.3877787807814457e-17,3.552713678800501e-15
0.25,2.4417428571428568,3.2556571428571424,5.697399999999999,17.0922,22.7896,28.487,168.7077110755339,101.64239526749311,0.14285714285714285,0.14285714285714285,0.0,3.552713678800501e-15
0.5,4.069571428571427,5.426095238095237,9.495666666666665,17.0922,22.7896,28.487,167.0798825041053,99.47195717225502,0.23809523809523805,0.2380952380952381,5.551115123125783e-17,3.552713678800501e-15
1.0,6.1043571428571415,8.139142857142856,14.243499999999997,17.0922,22.7896,28.487,165.0450967898196,96.7589095532074,0.3571428571428571,0.3571428571428571,0.0,3.552713678800501e-15
2.0,8.139142857142854,10.852190476190474,18.99133333333333,17.0922,22.7896,28.487,163.0103110755339,94.04586193415979,0.4761904761904761,0.4761904761904762,1.1102230246251565e-16,3.552713678800501e-15
4.0,9.766971428571427,13.02262857142857,22.789599999999997,17.0922,22.7896,28.487,161.38248250410533,91.87542383892169,0.5714285714285714,0.5714285714285714,0.0,3.552713678800501e-15
10.0,11.098831168831166,14.798441558441557,25.89727272727272,17.0922,22.7896,28.487,160.05062276384558,90.09961085190871,0.6493506493506492,0.6493506493506493,1.1102230246251565e-16,3.552713678800501e-15


==> anc/requirements.txt <==
numpy>=1.26
scipy>=1.11
matplotlib>=3.8


==> anc/scripts/reproduce.py <==
"""Rebuild all numerical tables and figures; check analytical certificates with LPs."""
from pathlib import Path
import json, platform
import numpy as np
import scipy
from scipy.optimize import linprog, brentq
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Polygon, Rectangle
ROOT=Path(__file__).resolve().parents[1]
B=276.047506343027; Q=28.487
sigma=np.array([.6,.8])*Q
A0=np.array([.62,.38])*B
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'axes.spines.top':False,'axes.spines.right':False,'axes.grid':True,'grid.alpha':.18,'savefig.bbox':'tight','pdf.fonttype':42})
colors=['#176B87','#C66A32','#39785C']
checks=[]
def save(fig,name):
    for ext in ['pdf','png']: fig.savefig(ROOT/'figures'/f'{name}.{ext}',dpi=220)
    plt.close(fig)
def table(name,headers,rows,fmt):
    text='\\begin{tabular}{'+fmt+'}\\toprule\n'+' & '.join(headers)+r'\\\midrule'+'\n'
    text+='\n'.join(' & '.join(str(v) for v in row)+r'\\' for row in rows)
    text+='\n\\bottomrule\\end{tabular}\n'
    (ROOT/'tables'/f'{name}.tex').write_text(text)
def solve(c,alpha=1,beta=1,scales=sigma,quota=Q,check=True):
    c=np.asarray(c); n=len(c); T=min(quota,c.sum())
    if min(c)<0: raise ValueError('Infeasible biomass floor')
    hi=max(c/scales)
    d=brentq(lambda t: np.minimum(c,t*scales).sum()-T,0,hi) if T<c.sum()-1e-10 else hi
    v=np.minimum(c,d*scales); u=alpha/(alpha+beta)*v; t=alpha*beta/(alpha+beta)*d
    if check:
        # Variables u[0:n], v[n:2n], t. Feasible and efficient sets represented exactly.
        Aub=[]; bub=[]
        r=np.zeros(2*n+1);r[:n]=1;Aub.append(r);bub.append(T)
        for i in range(n):
            for sign in [-1,1]:
                r=np.zeros(2*n+1);r[i]=sign;r[n+i]=-sign;r[-1]=-scales[i]/alpha;Aub.append(r);bub.append(0)
            r=np.zeros(2*n+1);r[i]=1;r[-1]=-scales[i]/beta;Aub.append(r);bub.append(0)
        eq=np.zeros((1,2*n+1));eq[0,n:2*n]=1
        obj=np.zeros(2*n+1);obj[-1]=1
        res=linprog(obj,A_ub=Aub,b_ub=bub,A_eq=eq,b_eq=[T],bounds=[(0,z) for z in c]*2+[(0,None)],method='highs')
        assert res.success,res.message
        err=abs(res.fun-t); assert err<1e-8
        assert np.max(u-c)<1e-8 and abs(v.sum()-T)<1e-8
        assert max(alpha*np.max(abs(v-u)/scales), beta*np.max(u/scales))<=t+1e-8
        checks.append(err)
    return u,v,t,T,d
# Baseline computations
u,v,t,T,d=solve(sigma)
rows=[]
for i in range(2): rows.append([i+1,f'{[.6,.4][i]*B:.6f}',f'{A0[i]:.6f}',f'{.75*A0[i]:.6f}',f'{.25*A0[i]:.6f}',f'{sigma[i]:.6f}'])
table('accounting',['Zone','$B_i$','$A_i$','$L_i$','$A_i-L_i$','$\\bar u_i$'],rows,'crrrrr')
rows=[]
for name,x in [('Conservation',np.zeros(2)),('Compromise',u),('Economic reference',v)]: rows.append([name,*[f'{z:.3f}' for z in [*x,x.sum(),*(A0-x)]]])
table('policies',['Policy','$u_1$','$u_2$','Harvest','$R_1$','$R_2$'],rows,'lrrrrr')
rows=[]
for a in [.25,.5,1,2,4]:
    x,_,tt,_,_=solve(sigma,a)
    rows.append([f'{a:g}',*[f'{z:.4f}' for z in [*x,x.sum(),B-x.sum(),tt]]])
table('weights',['$\\alpha$','$u_1$','$u_2$','Harvest','Residual','$\\tau^*$'],rows,'rrrrrr')
# 1. Public assessment data
hist=np.genfromtxt(ROOT/'data/ices_cod_data.csv',delimiter=',',names=True)
fig,axs=plt.subplots(2,1,figsize=(7,5.5),sharex=True)
axs[0].plot(hist['year'],hist['biomass_kt'],color=colors[0],marker='.',lw=1.7);axs[0].set_ylabel('Total biomass (kt)');axs[0].set_title('(a) Assessed total biomass')
axs[1].bar(hist['year'],hist['reported_catch_kt'],color=colors[1],width=.75);axs[1].set_ylabel('Reported catch (kt)');axs[1].set_title('(b) Historical catch benchmark');axs[1].set_xlabel('Year')
fig.tight_layout();save(fig,'01_assessment')
# 2. Geometry and radius landscape, computed via exact 1D target-distance feasibility
fig,axs=plt.subplots(1,2,figsize=(10,4.3))
poly=np.array([[0,0],[.6,0],[.6,.4],[.2,.8],[0,.8]])
axs[0].add_patch(Polygon(poly,fc='#E5EFF2',ec=colors[0]));axs[0].plot([.2,.6],[.8,.4],lw=3,color=colors[0],label=r'$E_E$')
axs[0].plot([0,3/7],[0,4/7],'--',color='gray');axs[0].scatter([0,3/7,3/14],[0,4/7,2/7],color=['black',colors[0],colors[1]],s=45,zorder=5)
for x,y,s in [(0,0,r'$E_C$'),(3/7,4/7,r'$v^*$'),(3/14,2/7,r'$u^*$')]: axs[0].annotate(s,(x,y),xytext=(7,7),textcoords='offset points')
axs[0].add_patch(Rectangle((0,0),3/14,2/7,fill=False,ls=':',ec=colors[1],lw=1.5))
axs[0].set(xlim=(-.03,.68),ylim=(-.04,.88),xlabel=r'$u_1/Q$',ylabel=r'$u_2/Q$',title='(a) Feasible set and reference decisions')
g=np.linspace(0,.6,121);h=np.linspace(0,.8,141); xx,yy=np.meshgrid(g,h)
# For box/truncated simplex, d_E=min r with sum min(c,u+r*sigma)>=Q.
r=np.maximum(0,(1-xx-yy)/1.4)
# account coordinate cap saturation by exact maximum of linear lower bounds
r=np.maximum.reduce([r,(.2-xx)/.6,(.4-yy)/.8,np.zeros_like(xx)])
z=np.maximum(r,np.maximum(xx/.6,yy/.8));z[xx+yy>1]=np.nan
cs=axs[1].contourf(xx,yy,z,levels=16,cmap='viridis');fig.colorbar(cs,ax=axs[1],label=r'$\max\{d_E,d_C\}$')
axs[1].scatter([3/14],[2/7],color='white',edgecolor='black',s=45);axs[1].set(xlabel=r'$u_1/Q$',ylabel=r'$u_2/Q$',title='(b) Compromise objective')
fig.tight_layout();save(fig,'02_geometry')
# 3. Policy comparisons, actual individual objectives
fig,axs=plt.subplots(1,2,figsize=(9,4)); names=['Conservation','Compromise','Economic\nreference'];x=np.arange(3)
for i in range(2):
    vals=[0,u[i],v[i]]
    axs[0].bar(x+(i-.5)*.32,vals,.32,label=f'Zone {i+1}',color=colors[i])
    axs[1].bar(x+(i-.5)*.32,A0[i]-np.array(vals),.32,label=f'Zone {i+1}',color=colors[i])
for ax in axs: ax.set_xticks(x,names);ax.legend(fontsize=9)
axs[0].set(ylabel='Harvest (kt)',title='(a) Economic objective components');axs[1].set(ylabel='Residual biomass (kt)',title='(b) Conservation objective components')
fig.tight_layout();save(fig,'03_policy_comparison')
# 4. weights and physical performance
ar=np.linspace(.05,4,151); us=np.array([solve(sigma,a,check=False)[0] for a in ar])
fig,axs=plt.subplots(1,2,figsize=(9,3.8))
axs[0].plot(ar,us[:,0],label='Zone 1',color=colors[0]);axs[0].plot(ar,us[:,1],label='Zone 2',color=colors[1]);axs[0].plot(ar,us.sum(axis=1),label='Total',color=colors[2]);axs[0].set(xlabel=r'Economic weight $\alpha$ ($\beta=1$)',ylabel='Harvest (kt)',title='(a) Weight sensitivity');axs[0].legend()
axs[1].plot(us.sum(axis=1),B-us.sum(axis=1),color=colors[2]);axs[1].scatter([Q/2],[B-Q/2],color=colors[1]);axs[1].set(xlabel='Total harvest (kt)',ylabel='Total residual biomass (kt)',title='(b) Physical accounting trade-off')
fig.tight_layout();save(fig,'04_weights')
# 5. active floors fixed at 85% of baseline post-migration biomasses
L=.85*A0
def caps(m):
    A=np.array([.68-.6*m,.32+.6*m])*B
    return np.minimum(sigma,A-L),A
ms=np.linspace(.03,.25,221); rec=[]
for m in ms:
    c,A=caps(m);x,y,tt,TT,dd=solve(c)
    rec.append([m,*c,*x,TT,tt])
rec=np.array(rec)
fig,axs=plt.subplots(1,2,figsize=(9,4))
for i in range(2):
    axs[0].plot(ms,rec[:,i+1],color=colors[i],label=f'Available cap, zone {i+1}')
    axs[1].plot(ms,rec[:,i+3],color=colors[i],label=f'Selected harvest, zone {i+1}')
axs[0].plot(ms,rec[:,5],color=colors[2],ls='--',label='Maximum total harvest')
axs[1].plot(ms,rec[:,3:5].sum(axis=1),color=colors[2],ls='--',label='Selected total')
for ax in axs: ax.set_xlabel(r'Migration fraction $m_{12}$');ax.set_ylabel('kt');ax.legend(fontsize=8)
axs[0].set_title('(a) Feasibility thresholds');axs[1].set_title('(b) Nearest-pair selection')
fig.tight_layout();save(fig,'05_migration')
rows=[]
for m in [.03,.05,.10,.15,.20,.25]:
    c,A=caps(m);x,y,tt,TT,dd=solve(c)
    rows.append([f'{m:.2f}',*[f'{z:.3f}' for z in [*c,TT,*x,tt]]])
table('migration',['$m_{12}$','$c_1$','$c_2$','$T$','$u_1^\\circ$','$u_2^\\circ$','$\\tau^*$'],rows,'rrrrrrr')
np.savetxt(ROOT/'data/migration_sensitivity.csv',rec,delimiter=',',header='m12,c1,c2,u1_selected,u2_selected,T,tau',comments='')
# 6. scale sensitivity: same constraints, changed norm
rat=np.linspace(.3,2,150); out=[]
for rr in rat:
    x,_,tt,_,_=solve(sigma,scales=np.array([rr*Q,Q]),check=False);out.append([*x,tt])
out=np.array(out)
fig,axs=plt.subplots(1,2,figsize=(9,3.8))
axs[0].plot(rat,out[:,0],label='Zone 1',color=colors[0]);axs[0].plot(rat,out[:,1],label='Zone 2',color=colors[1]);axs[0].legend();axs[0].set(ylabel='Selected harvest (kt)',title='(a) Allocation under a changed norm')
axs[1].plot(rat,out[:,2],color=colors[2]);axs[1].set(ylabel='Optimal geometric radius',title='(b) Radius (metric-dependent)')
for ax in axs:ax.set_xlabel(r'Scale ratio $\sigma_1/\sigma_2$, with $\sigma_2=Q$')
fig.tight_layout();save(fig,'06_scales')
# General proposition validation on varied n-zone instances
rng=np.random.default_rng(421)
for n in [2,3,5,10]:
    for _ in range(25):
        c=rng.uniform(.1,20,n);s=rng.uniform(.5,15,n);q=rng.uniform(.1,1.3)*c.sum()
        solve(c,rng.uniform(.2,3),rng.uniform(.2,3),s,q)
report={'LP_checks':len(checks),'maximum_radius_error':max(checks),'python':platform.python_version(),'numpy':np.__version__,'scipy':scipy.__version__,'baseline':{'u':u.tolist(),'v':v.tolist(),'tau':t},'seed':421}
(ROOT/'data/verification.json').write_text(json.dumps(report,indent=2))
print(json.dumps(report,indent=2))

